Monopole operators and their symmetries in QED3-Gross-Neveu models

Monopole operators are topological disorder operators in 2+1 dimensional compact gauge field theories appearing notably in quantum magnets with fractionalized excitations. For example, their proliferation in a spin-1/2 kagome Heisenberg antiferromagnet triggers a quantum phase transition from a Dirac spin liquid phase to an antiferromagnet. The quantum critical point (QCP) for this transition is described by a conformal field theory: Compact quantum electrodynamics (QED3) with a fermionic self-interaction, a type of QED3-Gross-Neveu model. We obtain the scaling dimensions of monopole operators at the QCP using a state-operator correspondence and a large-N expansion, where 2N is the number of fermion flavors. We characterize the hierarchy of monopole operators at this SU(2) x SU(N) symmetric QCP.

==> graphique_scaling.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    172436,       4082]
NotebookOptionsPosition[    170733,       4048]
NotebookOutlinePosition[    171067,       4063]
CellTagsIndexPosition[    171024,       4060]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tab", "=", 
     RowBox[{"Import", "[", 
      RowBox[{
      "\"\</home/eric/Dropbox/kagome_old/0-paper/codes_python/QED3.txt\>\"", 
       ",", " ", "\"\<Data\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tab2", "=", 
     RowBox[{"Import", "[", 
      RowBox[{
      "\"\</home/eric/Dropbox/kagome_old/0-paper/codes_python/QED3_GN.txt\>\"\
", ",", " ", "\"\<Data\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fqed", "=", 
     RowBox[{
      RowBox[{"0.588", " ", 
       RowBox[{"g", "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}]}], "+", 
      RowBox[{"0.090", " ", 
       RowBox[{"g", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fint", "=", 
     RowBox[{
      RowBox[{"0.356", " ", 
       RowBox[{"g", "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}]}], "+", 
      RowBox[{"0.111", " ", 
       RowBox[{"g", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mint", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["0.03414452594224416`", 
        SqrtBox["g"]]}], "+", 
      RowBox[{"0.44595890915287933`", " ", 
       SqrtBox["g"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fs", "=", "20"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ff", "=", "Thick"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"font", "=", "\"\<Computer Modern\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f", "[", "i_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{"i", ",", "\"\<\>\""}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"ti1", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"2", " ", "ii"}], ",", "2"}], "]"}], "\[Equal]", "0"}], 
        ",", 
        RowBox[{"Round", "[", " ", "ii", "]"}], ",", 
        RowBox[{"f", "[", "ii", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "0", ",", "20", ",", "2.5"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ti2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"f", "[", "ii", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "0", ",", "20", ",", "2.5"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"ti3", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"ii", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"Round", "[", "ii", "]"}], ",", 
        RowBox[{"f", "[", "ii", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "0", ",", "10", ",", "0.5"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ti4", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"f", "[", "ii", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "0", ",", "10", ",", "0.5"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "gives", " ", "circle", " ", "with", " ", "black", " ", "contour"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cercle", "[", 
     RowBox[{"in_", ",", 
      RowBox[{"out_:", " ", "Black"}], ",", 
      RowBox[{"size_:", " ", "12"}]}], "]"}], ":=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"in", ",", 
        RowBox[{"EdgeForm", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", "out"}], "}"}], 
         "]"}], ",", 
        RowBox[{"Disk", "[", "]"}]}], "}"}], ",", 
      RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "size"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"carre", "[", 
     RowBox[{"in_", ",", 
      RowBox[{"out_:", " ", "Black"}], ",", 
      RowBox[{"size_:", " ", "12"}]}], "]"}], ":=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"in", ",", 
        RowBox[{"EdgeForm", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", "out"}], "}"}], 
         "]"}], ",", 
        RowBox[{"Square", "[", "]"}]}], "}"}], ",", 
      RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "size"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"ColorData", "[", 
    RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", "--"}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"gives", " ", "symmetric", " ", "frameticks"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Initial", "/:", 
    RowBox[{
     RowBox[{"Verbatim", "[", "TagSetDelayed", "]"}], "[", 
     RowBox[{
      RowBox[{"Initial", "[", "sym_", "]"}], ",", "lhs_", ",", "rhs_"}], 
     "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"new", "=", 
         RowBox[{"Block", "[", 
          RowBox[{
           RowBox[{"{", "sym", "}"}], ",", 
           RowBox[{
            RowBox[{"TagSetDelayed", "[", 
             RowBox[{"sym", ",", "lhs", ",", "rhs"}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"First", "@", 
             RowBox[{"Language`ExtendedDefinition", "[", "sym", "]"}]}]}]}], 
          "]"}]}], ",", 
        RowBox[{"protect", "=", 
         RowBox[{"Unprotect", "[", "sym", "]"}]}]}], "}"}], ",", 
      RowBox[{"sym", ";", "\[IndentingNewLine]", 
       RowBox[{"Quiet", "@", 
        RowBox[{"MakeBoxes", "[", 
         RowBox[{
          RowBox[{"sym", "[", "]"}], ",", "TraditionalForm"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Unprotect", "[", "sym", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Replace", "[", 
        RowBox[{"new", ",", 
         RowBox[{
          RowBox[{"Rule", "[", 
           RowBox[{"values_", ",", 
            RowBox[{"n", ":", 
             RowBox[{"Except", "[", 
              RowBox[{"{", "}"}], "]"}]}]}], "]"}], "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"values", "[", "sym", "]"}], "=", 
            RowBox[{"DeleteDuplicates", "@", 
             RowBox[{"Join", "[", 
              RowBox[{"n", ",", 
               RowBox[{"values", "[", "sym", "]"}]}], "]"}]}]}], ")"}]}], ",", 
         RowBox[{"{", "2", "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Protect", "@", "protect"}], ";"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Initial", "[", "Charting`ScaledTicks", "]"}], "/:", 
    RowBox[{
     RowBox[{
      RowBox[{"Charting`ScaledTicks", "[", "a__", "]"}], "[", "b___", "]"}], "/;", 
     RowBox[{"!", 
      RowBox[{"TrueQ", "@", "$Fix"}]}]}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$Fix", "=", "True"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Charting`ScaledTicks", "[", "a", "]"}], "[", "b", "]"}], "/.", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", ".1", "]"}], "\[Rule]", 
        RowBox[{"Sequence", "[", "]"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", "--"}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"lmax", "=", 
    RowBox[{
     RowBox[{"Round", "[", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"tab", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", ";;"}], "]"}], "]"}], "]"}], "/", "2"}], "]"}], 
     "+", "1"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plt1", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"fqed", ",", " ", "fint"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"g", ",", "0", ",", "10"}], "}"}], ",", " ", 
       RowBox[{"BaseStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FontSize", "\[Rule]", "fs"}], ",", 
          RowBox[{"FontFamily", "\[Rule]", "font"}]}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
            InterpretationBox[
             ButtonBox[
              TooltipBox[
               GraphicsBox[{
                 {GrayLevel[0], RectangleBox[{0, 0}]}, 
                 {GrayLevel[0], RectangleBox[{1, -1}]}, 
                 {RGBColor[0.368417, 0.506779, 0.709798], 
                  RectangleBox[{0, -1}, {2, 1}]}},
                AspectRatio->1,
                DefaultBaseStyle->"ColorSwatchGraphics",
                Frame->True,
                FrameStyle->RGBColor[
                 0.24561133333333335`, 0.3378526666666667, 0.4731986666666667],
                FrameTicks->None,
                
                ImageSize->
                 Dynamic[{
                  Automatic, 
                   1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}],
                PlotRangePadding->None],
               StyleBox[
                RowBox[{"RGBColor", "[", 
                  RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}], 
                  "]"}], NumberMarks -> False]],
              Appearance->None,
              BaseStyle->{},
              BaselinePosition->Baseline,
              ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
                If[
                 Not[
                  AbsoluteCurrentValue["Deployed"]], 
                 SelectionMove[Typeset`box$, All, Expression]; 
                 FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                 FrontEnd`Private`$ColorSelectorInitialColor = 
                  RGBColor[0.368417, 0.506779, 0.709798]; 
                 FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                 MathLink`CallFrontEnd[
                   FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
              DefaultBaseStyle->{},
              Evaluator->Automatic,
              Method->"Preemptive"],
             RGBColor[0.368417, 0.506779, 0.709798],
             Editable->False,
             Selectable->False]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
            InterpretationBox[
             ButtonBox[
              TooltipBox[
               GraphicsBox[{
                 {GrayLevel[0], RectangleBox[{0, 0}]}, 
                 {GrayLevel[0], RectangleBox[{1, -1}]}, 
                 {RGBColor[0.922526, 0.385626, 0.209179], 
                  RectangleBox[{0, -1}, {2, 1}]}},
                AspectRatio->1,
                DefaultBaseStyle->"ColorSwatchGraphics",
                Frame->True,
                
                FrameStyle->RGBColor[
                 0.6150173333333333, 0.25708400000000003`, 
                  0.13945266666666667`],
                FrameTicks->None,
                
                ImageSize->
                 Dynamic[{
                  Automatic, 
                   1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}],
                PlotRangePadding->None],
               StyleBox[
                RowBox[{"RGBColor", "[", 
                  RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}], 
                  "]"}], NumberMarks -> False]],
              Appearance->None,
              BaseStyle->{},
              BaselinePosition->Baseline,
              ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
                If[
                 Not[
                  AbsoluteCurrentValue["Deployed"]], 
                 SelectionMove[Typeset`box$, All, Expression]; 
                 FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                 FrontEnd`Private`$ColorSelectorInitialColor = 
                  RGBColor[0.922526, 0.385626, 0.209179]; 
                 FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                 MathLink`CallFrontEnd[
                   FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
              DefaultBaseStyle->{},
              Evaluator->Automatic,
              Method->"Preemptive"],
             RGBColor[0.922526, 0.385626, 0.209179],
             Editable->False,
             Selectable->False]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "500"}], ",", "\[IndentingNewLine]", 
       " ", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
       RowBox[{"FrameStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"Thickness", "[", "0.005", "]"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"FrameTicks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"ti1", ",", "ti2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"ti3", ",", "ti4"}], "}"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"GridLines", "\[Rule]", "Automatic"}], ","}], "*)"}], 
       "\[IndentingNewLine]", " ", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "q", ",", 
          "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(\(q\)\(\\\ \)\)]\) / \
(2 \!\(\*SubscriptBox[\(N\), \(f\)]\))\>\""}], "}"}]}], ",", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"FontFamily", "\[Rule]", "font"}], ",", " ", 
          RowBox[{"FontSize", "\[Rule]", "fs"}]}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"EdgeForm", "[", 
         RowBox[{"{", 
          RowBox[{"Black", ",", "Thick"}], "}"}], "]"}], ",", 
        RowBox[{"FaceForm", "[", 
         InterpretationBox[
          ButtonBox[
           TooltipBox[
            GraphicsBox[{
              {GrayLevel[0], RectangleBox[{0, 0}]}, 
              {GrayLevel[0], RectangleBox[{1, -1}]}, 
              {RGBColor[0.922526, 0.385626, 0.209179], 
               RectangleBox[{0, -1}, {2, 1}]}},
             AspectRatio->1,
             DefaultBaseStyle->"ColorSwatchGraphics",
             Frame->True,
             
             FrameStyle->RGBColor[
              0.6150173333333333, 0.25708400000000003`, 0.13945266666666667`],
             
             FrameTicks->None,
             
             ImageSize->
              Dynamic[{
               Automatic, 
                1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}],
             PlotRangePadding->None],
            StyleBox[
             RowBox[{"RGBColor", "[", 
               RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}], 
               "]"}], NumberMarks -> False]],
           Appearance->None,
           BaseStyle->{},
           BaselinePosition->Baseline,
           ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
             If[
              Not[
               AbsoluteCurrentValue["Deployed"]], 
              SelectionMove[Typeset`box$, All, Expression]; 
              FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
              FrontEnd`Private`$ColorSelectorInitialColor = 
               RGBColor[0.922526, 0.385626, 0.209179]; 
              FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
              MathLink`CallFrontEnd[
                FrontEnd`AttachCell[Typeset`box$, 
                 FrontEndResource["RGBColorValueSelector"], {
                 0, {Left, Bottom}}, {Left, Top}, 
                 "ClosingActions" -> {
                  "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
           
           DefaultBaseStyle->{},
           Evaluator->Automatic,
           Method->"Preemptive"],
          RGBColor[0.922526, 0.385626, 0.209179],
          Editable->False,
          Selectable->False], "]"}], ",", 
        RowBox[{"Disk", "[", "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p2", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"EdgeForm", "[", 
         RowBox[{"{", 
          RowBox[{"Black", ",", "Thick"}], "}"}], "]"}], ",", 
        RowBox[{"FaceForm", "[", 
         InterpretationBox[
          ButtonBox[
           TooltipBox[
            GraphicsBox[{
              {GrayLevel[0], RectangleBox[{0, 0}]}, 
              {GrayLevel[0], RectangleBox[{1, -1}]}, 
              {RGBColor[0.368417, 0.506779, 0.709798], 
               RectangleBox[{0, -1}, {2, 1}]}},
             AspectRatio->1,
             DefaultBaseStyle->"ColorSwatchGraphics",
             Frame->True,
             
             FrameStyle->RGBColor[
              0.24561133333333335`, 0.3378526666666667, 0.4731986666666667],
             FrameTicks->None,
             
             ImageSize->
              Dynamic[{
               Automatic, 
                1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}],
             PlotRangePadding->None],
            StyleBox[
             RowBox[{"RGBColor", "[", 
               RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}], 
               "]"}], NumberMarks -> False]],
           Appearance->None,
           BaseStyle->{},
           BaselinePosition->Baseline,
           ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
             If[
              Not[
               AbsoluteCurrentValue["Deployed"]], 
              SelectionMove[Typeset`box$, All, Expression]; 
              FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
              FrontEnd`Private`$ColorSelectorInitialColor = 
               RGBColor[0.368417, 0.506779, 0.709798]; 
              FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
              MathLink`CallFrontEnd[
                FrontEnd`AttachCell[Typeset`box$, 
                 FrontEndResource["RGBColorValueSelector"], {
                 0, {Left, Bottom}}, {Left, Top}, 
                 "ClosingActions" -> {
                  "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
           
           DefaultBaseStyle->{},
           Evaluator->Automatic,
           Method->"Preemptive"],
          RGBColor[0.368417, 0.506779, 0.709798],
          Editable->False,
          Selectable->False], "]"}], ",", 
        RowBox[{"Rectangle", "[", "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plt2", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"tab", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", ";;"}], "]"}], "]"}], ",", 
            RowBox[{"tab", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", ";;"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"tab2", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", ";;"}], "]"}], "]"}], ",", 
            RowBox[{"tab2", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", ";;"}], "]"}], "]"}]}], "}"}], "]"}]}], "}"}],
        ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"p2", ",", ".04"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"p", ",", ".04"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"FontFamily", "\[Rule]", "font"}], ",", " ", 
          RowBox[{"FontSize", "\[Rule]", "fs"}]}], "]"}]}], ",", " ", 
       RowBox[{"PlotLegends", "->", 
        RowBox[{"Placed", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(QED\), \(3\)]\)\>\"", ",", " ", 
            "\"\<\!\(\*SubscriptBox[\(QED\), \(3\)]\)-cHGN\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.77", ",", "0.15"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameStyle", "\[Rule]", 
        RowBox[{"{", "ff", "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ticks", "=", 
     RowBox[{
      RowBox[{"Charting`FindTicks", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "@@", 
      RowBox[{
       RowBox[{"PlotRange", "[", "plt1", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"newticks", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Pi", ",", "Pi"}], "}"}], ",", "None"}], "}"}], ",", " ", 
        "None"}], "}"}], "~", "Join", "~", "ticks"}]}], ";"}], "\n", 
   RowBox[{"graph", "=", 
    RowBox[{"Show", "[", 
     RowBox[{"plt1", ",", "plt2"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.753113798303583*^9, 3.753113803197097*^9}, 
   3.753113932053144*^9, {3.753114557784665*^9, 3.7531147936931267`*^9}, {
   3.753114830383037*^9, 3.7531148691903877`*^9}, {3.753114915141852*^9, 
   3.753114929789667*^9}, {3.753114982318212*^9, 3.753115034757576*^9}, {
   3.7531151585824003`*^9, 3.753115159782048*^9}, {3.753115403245968*^9, 
   3.753115429678475*^9}, {3.753115677126143*^9, 3.753115683695101*^9}, {
   3.753115771958764*^9, 3.753115820694037*^9}, {3.753115882647423*^9, 
   3.753115925462216*^9}, {3.753115987726845*^9, 3.753116029493885*^9}, {
   3.753116067501646*^9, 3.7531161024940968`*^9}, {3.753116165343848*^9, 
   3.753116187894134*^9}, {3.753216153900154*^9, 3.753216169899767*^9}, {
   3.753216231549157*^9, 3.753216282339375*^9}, {3.753217688134069*^9, 
   3.753217710915626*^9}, {3.753217748076804*^9, 3.753217846307313*^9}, {
   3.753219035576377*^9, 3.753219244724646*^9}, {3.753219337758561*^9, 
   3.7532193721647*^9}, {3.753219476973443*^9, 3.753219532409511*^9}, {
   3.753219579822953*^9, 3.7532195923685713`*^9}, {3.753220115021558*^9, 
   3.753220125100642*^9}, {3.753220209089518*^9, 3.7532203100373583`*^9}, {
   3.7532203709564123`*^9, 3.753220499805566*^9}, {3.753221581074703*^9, 
   3.7532216157617607`*^9}, {3.753221657138826*^9, 3.753221694896305*^9}, {
   3.753288116802226*^9, 3.753288275112893*^9}, {3.753288385672966*^9, 
   3.7532883999537907`*^9}, {3.753288479470381*^9, 3.753288516878367*^9}, {
   3.7532885642797947`*^9, 3.753288568846229*^9}, {3.7532887480781384`*^9, 
   3.753288748833127*^9}, {3.753289064889756*^9, 3.753289179877149*^9}, {
   3.753289242318903*^9, 3.753289307148115*^9}, {3.753289979549855*^9, 
   3.753290208311473*^9}, {3.753290264230735*^9, 3.753290300732699*^9}, {
   3.753543220694929*^9, 3.753543234029401*^9}, {3.753704029556798*^9, 
   3.7537040372036343`*^9}, {3.753704098935176*^9, 3.7537041167559757`*^9}, 
   3.753704197796441*^9, {3.753704302710771*^9, 3.753704355189866*^9}, {
   3.753704396406982*^9, 3.753704496037943*^9}, {3.753704534829949*^9, 
   3.753704625672265*^9}, {3.7537046979205313`*^9, 3.753704746877817*^9}, {
   3.7537048159910173`*^9, 3.753704834270032*^9}, {3.7537050205318336`*^9, 
   3.753705058109063*^9}, {3.753705094676249*^9, 3.753705133747116*^9}, {
   3.7537051677740993`*^9, 3.753705199722991*^9}, {3.753705509959424*^9, 
   3.7537055416297894`*^9}, {3.753705873279974*^9, 3.753705930485856*^9}, {
   3.7537060111835337`*^9, 3.7537060138221273`*^9}, {3.753706125776307*^9, 
   3.753706147853973*^9}, {3.7537296143519907`*^9, 3.7537299314793587`*^9}, {
   3.7537299619124126`*^9, 3.753730043951034*^9}, {3.75726825816323*^9, 
   3.757268403892194*^9}, {3.757268587472165*^9, 3.7572686602502327`*^9}, {
   3.757414229239238*^9, 3.757414253712984*^9}, {3.757414490621323*^9, 
   3.7574144961534157`*^9}, {3.757414559508092*^9, 3.7574146424972363`*^9}, {
   3.757414743654859*^9, 3.757414745961545*^9}, {3.75741477814277*^9, 
   3.757414782313457*^9}, {3.757415000450468*^9, 3.7574150184412127`*^9}, {
   3.757415100927918*^9, 3.757415121062295*^9}, {3.759492563114395*^9, 
   3.759492564737678*^9}, {3.759713790888575*^9, 3.759713802462544*^9}, {
   3.7597138810448933`*^9, 3.759713889128934*^9}, 3.759748870814062*^9, {
   3.7597638326674137`*^9, 3.759763836462367*^9}, {3.7798192398093147`*^9, 
   3.779819365985035*^9}, {3.779819557731634*^9, 3.779819558640114*^9}, {
   3.781292508626027*^9, 3.781292522728879*^9}, {3.781292975014597*^9, 
   3.781293020241592*^9}, {3.78129306929495*^9, 3.781293069618279*^9}, {
   3.781351177671515*^9, 3.781351178518649*^9}, {3.781351338228156*^9, 
   3.7813513883599443`*^9}, {3.781351436641364*^9, 3.781351502055648*^9}, {
   3.781351564716804*^9, 3.7813516654562407`*^9}},
 CellLabel->
  "In[340]:=",ExpressionUUID->"638ca3a1-1e34-47ce-b91f-ee227db17399"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"{", 
    RowBox[{"2.5`", ",", "\<\"\"\>"}], "}"}], ",", "5", ",", 
   RowBox[{"{", 
    RowBox[{"7.5`", ",", "\<\"\"\>"}], "}"}], ",", "10", ",", 
   RowBox[{"{", 
    RowBox[{"12.5`", ",", "\<\"\"\>"}], "}"}], ",", "15", ",", 
   RowBox[{"{", 
    RowBox[{"17.5`", ",", "\<\"\"\>"}], "}"}], ",", "20"}], "}"}]], "Output",
 CellChangeTimes->{{3.753289260455667*^9, 3.7532893075986347`*^9}, {
   3.753290059719304*^9, 3.7532901201336403`*^9}, 3.753290301769457*^9, {
   3.753543208586506*^9, 3.753543234332221*^9}, {3.7537034006352053`*^9, 
   3.753703404286652*^9}, 3.753704007623487*^9, {3.7537040380363827`*^9, 
   3.753704066141327*^9}, 3.7537041320621777`*^9, {3.753704325864004*^9, 
   3.7537043557922363`*^9}, {3.7537044144970922`*^9, 
   3.7537044964065647`*^9}, {3.753704545967334*^9, 3.7537046265688343`*^9}, {
   3.753704698452589*^9, 3.7537047475762253`*^9}, {3.753704826813344*^9, 
   3.753704835669407*^9}, 3.7537050585754633`*^9, 3.753705096241726*^9, {
   3.7537051747363997`*^9, 3.753705200060234*^9}, {3.7537055142240334`*^9, 
   3.753705527729515*^9}, 3.753705686036376*^9, {3.753705875506447*^9, 
   3.753705931021*^9}, 3.753706014319528*^9, 3.7537061480243893`*^9, 
   3.753729532305706*^9, 3.753729619319476*^9, {3.75372984597093*^9, 
   3.753729863526203*^9}, {3.7537299109235992`*^9, 3.75372993177699*^9}, 
   3.753730045162073*^9, 3.756119565067183*^9, 3.757268259737583*^9, {
   3.757268298024249*^9, 3.7572684043091307`*^9}, 3.757414127828456*^9, {
   3.757414240152875*^9, 3.75741425445986*^9}, 3.7574144968561907`*^9, {
   3.7574145646250143`*^9, 3.757414599983843*^9}, {3.757414630681467*^9, 
   3.757414642897987*^9}, 3.7574147464467773`*^9, {3.7574147785268917`*^9, 
   3.757414782545814*^9}, {3.757415001049*^9, 3.7574150189473658`*^9}, {
   3.757415114741097*^9, 3.757415121407257*^9}, {3.7594925523974047`*^9, 
   3.759492565191721*^9}, 3.759713781852586*^9, 3.759748271704348*^9, 
   3.759763836997163*^9, 3.759763885720265*^9, 3.78129242312809*^9, {
   3.7812925176559877`*^9, 3.7812925231470423`*^9}, 3.7812929809727697`*^9, 
   3.781293020735979*^9, 3.78129307001788*^9, 3.7813473840848227`*^9, {
   3.781351154605304*^9, 3.781351179000805*^9}, {3.781351367747015*^9, 
   3.781351395679544*^9}, {3.7813514369726877`*^9, 3.781351446228559*^9}, 
   3.781351502432612*^9, 3.781351569338263*^9, {3.781351610191988*^9, 
   3.781351666085897*^9}},
 CellLabel->
  "Out[349]=",ExpressionUUID->"e59c67f5-fe73-4e51-b493-dda418084475"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "\<\"\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", "\<\"\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.5`", ",", "\<\"\"\>"}], "}"}], ",", "2", ",", 
   RowBox[{"{", 
    RowBox[{"2.5`", ",", "\<\"\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.`", ",", "\<\"\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.5`", ",", "\<\"\"\>"}], "}"}], ",", "4", ",", 
   RowBox[{"{", 
    RowBox[{"4.5`", ",", "\<\"\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.`", ",", "\<\"\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.5`", ",", "\<\"\"\>"}], "}"}], ",", "6", ",", 
   RowBox[{"{", 
    RowBox[{"6.5`", ",", "\<\"\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.`", ",", "\<\"\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.5`", ",", "\<\"\"\>"}], "}"}], ",", "8", ",", 
   RowBox[{"{", 
    RowBox[{"8.5`", ",", "\<\"\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.`", ",", "\<\"\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.5`", ",", "\<\"\"\>"}], "}"}], ",", "10"}], "}"}]], "Output",
 CellChangeTimes->{{3.753289260455667*^9, 3.7532893075986347`*^9}, {
   3.753290059719304*^9, 3.7532901201336403`*^9}, 3.753290301769457*^9, {
   3.753543208586506*^9, 3.753543234332221*^9}, {3.7537034006352053`*^9, 
   3.753703404286652*^9}, 3.753704007623487*^9, {3.7537040380363827`*^9, 
   3.753704066141327*^9}, 3.7537041320621777`*^9, {3.753704325864004*^9, 
   3.7537043557922363`*^9}, {3.7537044144970922`*^9, 
   3.7537044964065647`*^9}, {3.753704545967334*^9, 3.7537046265688343`*^9}, {
   3.753704698452589*^9, 3.7537047475762253`*^9}, {3.753704826813344*^9, 
   3.753704835669407*^9}, 3.7537050585754633`*^9, 3.753705096241726*^9, {
   3.7537051747363997`*^9, 3.753705200060234*^9}, {3.7537055142240334`*^9, 
   3.753705527729515*^9}, 3.753705686036376*^9, {3.753705875506447*^9, 
   3.753705931021*^9}, 3.753706014319528*^9, 3.7537061480243893`*^9, 
   3.753729532305706*^9, 3.753729619319476*^9, {3.75372984597093*^9, 
   3.753729863526203*^9}, {3.7537299109235992`*^9, 3.75372993177699*^9}, 
   3.753730045162073*^9, 3.756119565067183*^9, 3.757268259737583*^9, {
   3.757268298024249*^9, 3.7572684043091307`*^9}, 3.757414127828456*^9, {
   3.757414240152875*^9, 3.75741425445986*^9}, 3.7574144968561907`*^9, {
   3.7574145646250143`*^9, 3.757414599983843*^9}, {3.757414630681467*^9, 
   3.757414642897987*^9}, 3.7574147464467773`*^9, {3.7574147785268917`*^9, 
   3.757414782545814*^9}, {3.757415001049*^9, 3.7574150189473658`*^9}, {
   3.757415114741097*^9, 3.757415121407257*^9}, {3.7594925523974047`*^9, 
   3.759492565191721*^9}, 3.759713781852586*^9, 3.759748271704348*^9, 
   3.759763836997163*^9, 3.759763885720265*^9, 3.78129242312809*^9, {
   3.7812925176559877`*^9, 3.7812925231470423`*^9}, 3.7812929809727697`*^9, 
   3.781293020735979*^9, 3.78129307001788*^9, 3.7813473840848227`*^9, {
   3.781351154605304*^9, 3.781351179000805*^9}, {3.781351367747015*^9, 
   3.781351395679544*^9}, {3.7813514369726877`*^9, 3.781351446228559*^9}, 
   3.781351502432612*^9, 3.781351569338263*^9, {3.781351610191988*^9, 
   3.781351666087799*^9}},
 CellLabel->
  "Out[351]=",ExpressionUUID->"693a77a7-6a1d-42ee-a64f-322ddabdf1be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], 
         RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       DefaultBaseStyle->"ColorSwatchGraphics",
       Frame->True,
       FrameStyle->RGBColor[
        0.24561133333333335`, 0.3378526666666667, 0.4731986666666667],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
          Magnification]}],
       PlotRangePadding->None],
      StyleBox[
       RowBox[{"RGBColor", "[", 
         RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}], "]"}], 
       NumberMarks -> False]],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0.368417, 0.506779, 0.709798]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0.368417, 0.506779, 0.709798],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], 
         RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       DefaultBaseStyle->"ColorSwatchGraphics",
       Frame->True,
       FrameStyle->RGBColor[
        0.587148, 0.40736066666666665`, 0.09470066666666668],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
          Magnification]}],
       PlotRangePadding->None],
      StyleBox[
       RowBox[{"RGBColor", "[", 
         RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}], "]"}], 
       NumberMarks -> False]],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0.880722, 0.611041, 0.142051]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0.880722, 0.611041, 0.142051],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0.560181, 0.691569, 0.194885], 
         RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       DefaultBaseStyle->"ColorSwatchGraphics",
       Frame->True,
       FrameStyle->RGBColor[
        0.37345400000000006`, 0.461046, 0.12992333333333334`],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
          Magnification]}],
       PlotRangePadding->None],
      StyleBox[
       RowBox[{"RGBColor", "[", 
         RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}], "]"}], 
       NumberMarks -> False]],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0.560181, 0.691569, 0.194885]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0.560181, 0.691569, 0.194885],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0.922526, 0.385626, 0.209179], 
         RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       DefaultBaseStyle->"ColorSwatchGraphics",
       Frame->True,
       FrameStyle->RGBColor[
        0.6150173333333333, 0.25708400000000003`, 0.13945266666666667`],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
          Magnification]}],
       PlotRangePadding->None],
      StyleBox[
       RowBox[{"RGBColor", "[", 
         RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}], "]"}], 
       NumberMarks -> False]],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0.922526, 0.385626, 0.209179]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0.922526, 0.385626, 0.209179],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0.528488, 0.470624, 0.701351], 
         RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       DefaultBaseStyle->"ColorSwatchGraphics",
       Frame->True,
       FrameStyle->RGBColor[
        0.3523253333333333, 0.3137493333333333, 0.46756733333333333`],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
          Magnification]}],
       PlotRangePadding->None],
      StyleBox[
       RowBox[{"RGBColor", "[", 
         RowBox[{"0.528488`", ",", "0.470624`", ",", "0.701351`"}], "]"}], 
       NumberMarks -> False]],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0.528488, 0.470624, 0.701351]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0.528488, 0.470624, 0.701351],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0.772079, 0.431554, 0.102387], 
         RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       DefaultBaseStyle->"ColorSwatchGraphics",
       Frame->True,
       FrameStyle->RGBColor[
        0.5147193333333333, 0.28770266666666666`, 0.06825800000000001],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
          Magnification]}],
       PlotRangePadding->None],
      StyleBox[
       RowBox[{"RGBColor", "[", 
         RowBox[{"0.772079`", ",", "0.431554`", ",", "0.102387`"}], "]"}], 
       NumberMarks -> False]],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0.772079, 0.431554, 0.102387]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0.772079, 0.431554, 0.102387],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0.363898, 0.618501, 0.782349], 
         RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       DefaultBaseStyle->"ColorSwatchGraphics",
       Frame->True,
       FrameStyle->RGBColor[0.24259866666666668`, 0.412334, 0.521566],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
          Magnification]}],
       PlotRangePadding->None],
      StyleBox[
       RowBox[{"RGBColor", "[", 
         RowBox[{"0.363898`", ",", "0.618501`", ",", "0.782349`"}], "]"}], 
       NumberMarks -> False]],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0.363898, 0.618501, 0.782349]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0.363898, 0.618501, 0.782349],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[1, 0.75, 0], RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       DefaultBaseStyle->"ColorSwatchGraphics",
       Frame->True,
       FrameStyle->RGBColor[0.6666666666666666, 0.5, 0.],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
          Magnification]}],
       PlotRangePadding->None],
      StyleBox[
       RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0.75`", ",", "0"}], "]"}], NumberMarks -> False]],
     
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[1, 0.75, 0]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[1, 0.75, 0],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0.647624, 0.37816, 0.614037], 
         RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       DefaultBaseStyle->"ColorSwatchGraphics",
       Frame->True,
       FrameStyle->RGBColor[
        0.4317493333333333, 0.2521066666666667, 0.40935800000000006`],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
          Magnification]}],
       PlotRangePadding->None],
      StyleBox[
       RowBox[{"RGBColor", "[", 
         RowBox[{"0.647624`", ",", "0.37816`", ",", "0.614037`"}], "]"}], 
       NumberMarks -> False]],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0.647624, 0.37816, 0.614037]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0.647624, 0.37816, 0.614037],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0.571589, 0.586483, 0.], RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       DefaultBaseStyle->"ColorSwatchGraphics",
       Frame->True,
       FrameStyle->RGBColor[0.38105933333333336`, 0.39098866666666665`, 0.],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
          Magnification]}],
       PlotRangePadding->None],
      StyleBox[
       RowBox[{"RGBColor", "[", 
         RowBox[{"0.571589`", ",", "0.586483`", ",", "0.`"}], "]"}], 
       NumberMarks -> False]],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0.571589, 0.586483, 0.]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0.571589, 0.586483, 0.],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0.915, 0.3325, 0.2125], RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       DefaultBaseStyle->"ColorSwatchGraphics",
       Frame->True,
       FrameStyle->RGBColor[
        0.6100000000000001, 0.22166666666666668`, 0.14166666666666666`],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
          Magnification]}],
       PlotRangePadding->None],
      StyleBox[
       RowBox[{"RGBColor", "[", 
         RowBox[{"0.915`", ",", "0.3325`", ",", "0.2125`"}], "]"}], 
       NumberMarks -> False]],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0.915, 0.3325, 0.2125]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0.915, 0.3325, 0.2125],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
         RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       DefaultBaseStyle->"ColorSwatchGraphics",
       Frame->True,
       FrameStyle->RGBColor[
        0.2672148173956843, 0.34800444289592275`, 0.5666666666666667],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
          Magnification]}],
       PlotRangePadding->None],
      StyleBox[
       RowBox[{"RGBColor", "[", 
         RowBox[{
          "0.40082222609352647`", ",", "0.5220066643438841`", ",", "0.85`"}], 
         "]"}], NumberMarks -> False]],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142],
          RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       DefaultBaseStyle->"ColorSwatchGraphics",
       Frame->True,
       FrameStyle->RGBColor[
        0.6485525936249404, 0.4144296347913687, 0.048907997212660946`],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
          Magnification]}],
       PlotRangePadding->None],
      StyleBox[
       RowBox[{"RGBColor", "[", 
         RowBox[{
          "0.9728288904374106`", ",", "0.621644452187053`", ",", 
           "0.07336199581899142`"}], "]"}], NumberMarks -> False]],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
         RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       DefaultBaseStyle->"ColorSwatchGraphics",
       Frame->True,
       FrameStyle->RGBColor[
        0.4911884484706007, 0.23866666666666667`, 0.3353511049170246],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
          Magnification]}],
       PlotRangePadding->None],
      StyleBox[
       RowBox[{"RGBColor", "[", 
         RowBox[{
          "0.736782672705901`", ",", "0.358`", ",", "0.5030266573755369`"}], 
         "]"}], NumberMarks -> False]],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0.736782672705901, 0.358, 0.5030266573755369]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0.736782672705901, 0.358, 0.5030266573755369],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
         RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       DefaultBaseStyle->"ColorSwatchGraphics",
       Frame->True,
       FrameStyle->RGBColor[
        0.18684294025131137`, 0.4766666666666667, 0.2861392881649977],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
          Magnification]}],
       PlotRangePadding->None],
      StyleBox[
       RowBox[{"RGBColor", "[", 
         RowBox[{
          "0.28026441037696703`", ",", "0.715`", ",", "0.4292089322474965`"}],
          "]"}], NumberMarks -> False]],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965],
    Editable->False,
    Selectable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.753289260455667*^9, 3.7532893075986347`*^9}, {
   3.753290059719304*^9, 3.7532901201336403`*^9}, 3.753290301769457*^9, {
   3.753543208586506*^9, 3.753543234332221*^9}, {3.7537034006352053`*^9, 
   3.753703404286652*^9}, 3.753704007623487*^9, {3.7537040380363827`*^9, 
   3.753704066141327*^9}, 3.7537041320621777`*^9, {3.753704325864004*^9, 
   3.7537043557922363`*^9}, {3.7537044144970922`*^9, 
   3.7537044964065647`*^9}, {3.753704545967334*^9, 3.7537046265688343`*^9}, {
   3.753704698452589*^9, 3.7537047475762253`*^9}, {3.753704826813344*^9, 
   3.753704835669407*^9}, 3.7537050585754633`*^9, 3.753705096241726*^9, {
   3.7537051747363997`*^9, 3.753705200060234*^9}, {3.7537055142240334`*^9, 
   3.753705527729515*^9}, 3.753705686036376*^9, {3.753705875506447*^9, 
   3.753705931021*^9}, 3.753706014319528*^9, 3.7537061480243893`*^9, 
   3.753729532305706*^9, 3.753729619319476*^9, {3.75372984597093*^9, 
   3.753729863526203*^9}, {3.7537299109235992`*^9, 3.75372993177699*^9}, 
   3.753730045162073*^9, 3.756119565067183*^9, 3.757268259737583*^9, {
   3.757268298024249*^9, 3.7572684043091307`*^9}, 3.757414127828456*^9, {
   3.757414240152875*^9, 3.75741425445986*^9}, 3.7574144968561907`*^9, {
   3.7574145646250143`*^9, 3.757414599983843*^9}, {3.757414630681467*^9, 
   3.757414642897987*^9}, 3.7574147464467773`*^9, {3.7574147785268917`*^9, 
   3.757414782545814*^9}, {3.757415001049*^9, 3.7574150189473658`*^9}, {
   3.757415114741097*^9, 3.757415121407257*^9}, {3.7594925523974047`*^9, 
   3.759492565191721*^9}, 3.759713781852586*^9, 3.759748271704348*^9, 
   3.759763836997163*^9, 3.759763885720265*^9, 3.78129242312809*^9, {
   3.7812925176559877`*^9, 3.7812925231470423`*^9}, 3.7812929809727697`*^9, 
   3.781293020735979*^9, 3.78129307001788*^9, 3.7813473840848227`*^9, {
   3.781351154605304*^9, 3.781351179000805*^9}, {3.781351367747015*^9, 
   3.781351395679544*^9}, {3.7813514369726877`*^9, 3.781351446228559*^9}, 
   3.781351502432612*^9, 3.781351569338263*^9, {3.781351610191988*^9, 
   3.781351666104528*^9}},
 CellLabel->
  "Out[355]=",ExpressionUUID->"a924a1dd-4fbe-4f0a-8903-85a57fdfda2b"],

Cell[BoxData["11"], "Output",
 CellChangeTimes->{{3.753289260455667*^9, 3.7532893075986347`*^9}, {
   3.753290059719304*^9, 3.7532901201336403`*^9}, 3.753290301769457*^9, {
   3.753543208586506*^9, 3.753543234332221*^9}, {3.7537034006352053`*^9, 
   3.753703404286652*^9}, 3.753704007623487*^9, {3.7537040380363827`*^9, 
   3.753704066141327*^9}, 3.7537041320621777`*^9, {3.753704325864004*^9, 
   3.7537043557922363`*^9}, {3.7537044144970922`*^9, 
   3.7537044964065647`*^9}, {3.753704545967334*^9, 3.7537046265688343`*^9}, {
   3.753704698452589*^9, 3.7537047475762253`*^9}, {3.753704826813344*^9, 
   3.753704835669407*^9}, 3.7537050585754633`*^9, 3.753705096241726*^9, {
   3.7537051747363997`*^9, 3.753705200060234*^9}, {3.7537055142240334`*^9, 
   3.753705527729515*^9}, 3.753705686036376*^9, {3.753705875506447*^9, 
   3.753705931021*^9}, 3.753706014319528*^9, 3.7537061480243893`*^9, 
   3.753729532305706*^9, 3.753729619319476*^9, {3.75372984597093*^9, 
   3.753729863526203*^9}, {3.7537299109235992`*^9, 3.75372993177699*^9}, 
   3.753730045162073*^9, 3.756119565067183*^9, 3.757268259737583*^9, {
   3.757268298024249*^9, 3.7572684043091307`*^9}, 3.757414127828456*^9, {
   3.757414240152875*^9, 3.75741425445986*^9}, 3.7574144968561907`*^9, {
   3.7574145646250143`*^9, 3.757414599983843*^9}, {3.757414630681467*^9, 
   3.757414642897987*^9}, 3.7574147464467773`*^9, {3.7574147785268917`*^9, 
   3.757414782545814*^9}, {3.757415001049*^9, 3.7574150189473658`*^9}, {
   3.757415114741097*^9, 3.757415121407257*^9}, {3.7594925523974047`*^9, 
   3.759492565191721*^9}, 3.759713781852586*^9, 3.759748271704348*^9, 
   3.759763836997163*^9, 3.759763885720265*^9, 3.78129242312809*^9, {
   3.7812925176559877`*^9, 3.7812925231470423`*^9}, 3.7812929809727697`*^9, 
   3.781293020735979*^9, 3.78129307001788*^9, 3.7813473840848227`*^9, {
   3.781351154605304*^9, 3.781351179000805*^9}, {3.781351367747015*^9, 
   3.781351395679544*^9}, {3.7813514369726877`*^9, 3.781351446228559*^9}, 
   3.781351502432612*^9, 3.781351569338263*^9, {3.781351610191988*^9, 
   3.7813516661056213`*^9}},
 CellLabel->
  "Out[358]=",ExpressionUUID->"0613416f-d891-4679-80b2-690db65b2302"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.005], Opacity[
         1.], LineBox[CompressedData["
1:eJwVjns4lIkegF2GWpfKUO5mzEcjt/g2HXbx+22jlGS1JeewrUwYJYqNLZyS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          "]]},
        Annotation[#, "Charting`Private`Tag$12049#1"]& ], 
       TagBox[
        {RGBColor[0.922526, 0.385626, 0.209179], Thickness[0.005], Opacity[
         1.], LineBox[CompressedData["
1:eJwVj2k0lAsYgGXSYrtZCmHM+JivmMS5Oi23et+QsqRsKSrNiFEMkekIpSZL
6pomuZakCVHI1lUnsoVIIkV0LDc1XC0qTGOvud0fz3l+PL8eOjvYxVdeTk7u
wC/+d+YZ9iKLI5e2Nuo58HfbK0JjJ83Rg3YUBmvTN4ZwT4GsqeY8jXYKJBpf
X90k+aCa9KBU8Q0fSPHqmKUn4iCzLtFAgZYA6o7rTc+YXgTmtyMCGecyGHLx
X8OERBhQvfFzvicJQnjCtZvchBC4hcedMkgH/6O2jCTLq/B31+Ct79bXQWV7
oOCAIBlmAxz7xzkiaLw0W0gM/AU2bVeMJ3uy4Wu2Xz6TlQadc/7JYwb5UBZW
vN/RKBNONlPNv5UVwPsrTlJ0uAErr3a1frG+C1WcaPHeYBGwTZDymVMC1j8b
lNa9uQnhd5UqJnruwR/jxelav+XA4r735BeDCtixS01J4H8b3tRV80Y/VADR
Hawtm7gNBXlpDZ/LKqFJpVXqf/oOOIU6eX+yrgL1eR+ubVI+pCytTBnh1MLC
aHLTu6pCUL/+VH68px4GnLI/TCiXQtYzUchngxZQZfV2vz5fDsUlCX2BZr0w
2aRJzZB/Ahx4mT4aKgbagMA7yr0DgoZXi8uLPwL1tCVzqqYbFOkx5NsNYxDg
0yf/4ug/IFjWapJ1WAL7I3Jdr2uJgd3nVkt5PglDJy+edskcgZAnMexgchZq
uuyOn90/CmXHlV217X7Aqr7ihu/nxiArMuCTuYcclmq9exVrIgG+aN75++gC
dHmqteR4gxTkOgexKoKCMpaRfvfRaWCE+YW7mSjgFfrgifN+czAkTd2rVL0I
rewfs0btfoL98LHTSSFL0FbbdnBfgxw6DQlNqVRFfPf1s3YMRx4/NbDPPi1S
wl6pfd/YLAXN1Lr1rb1VUP/wsF1jlQIqgpTVL1FFlTqmXU/AYtzxxXPK0H0Z
6lkJS3rtl+Kb+iMLPJlq6Hxhr/YHphLev9B4iCZVQwGUZwxOK6OfAm+wvV0d
PxwaeRA3qYo+oZH3la9pYHpVvtf6oGW4lmPa7sjSxODgtjIFlhq+UGcq8TYu
x1OXTd35XHV8VMzPYFJW4OIxTc/qQA2MXGCy5/nACuxvaRw/FKeJiv0RO4PK
tTA4tHBJj2g5DufRk0VR2lg2pMOqKViByat0Fla46+Bbu0TZYIcWCq/5NbNo
K1HS62vfMqKNnskH25VHVqK3l/NGyx86OG2TOyOq0cWGuYEFeWa6KB62Cq+P
10O5LLzzcLceZm+x0G1j6WMtO2k0KlEfi2J5apw1VAwaQY+dlVSMd/dxoEip
OBNnPjwxZIDr+rPy49sMMNT3WE1CCg3TVmcUtTnQMNvmkXGqBR2j6xLTHCpo
+IJvHFPWR8dduu65z4zo+Lt1LqUpxhC3BTV7qSXQcf1bboGbEYEiPbbRcykd
nSOiO/Z0EmjUcDvFycsQdaMt3GLCjVC4pt7kVY0h5kZt3srUM0Y/ycKXLSYE
WnV0SzNfGCO7bIKWcJnA3LpjDh3hDAzku87bXyFQphGX0RzJQJ5reY/yVQKz
vsir1J5h4AUpTyBMITB8r65bcQwDizfOzKVmEkiZzwwVCBk481jWnVdI4LxR
zje3OwwUvlJObGwmcIwb+Xa2h4HXcrj+cS0Exk5J9k32MjAnrN16ZyuBthEi
yfgAAx+sEM62thMYlJfw50cxA/s9Nfw7XxNos43v2PuNgaRYx/q9mMDdh+op
9YtJNC+PoN4a/vXzrPpyrSKJm2L7ZnxHCPSxeL25WoVERzKz9OMnAldtcJl9
qEFiaACNOj5OoAtxUP6eAYlRm8/N3JMQ2MVellpqSGKsyvuuMCmBHuZdjiXG
JKaV5FyanibQsz5et8iUxOyzCzmVswQ2FoVZ3jUjsdDZ1ypqnkBFXmBQoQWJ
5YZN+lt/Eqh1l9tSYElijYQxI5P96iMntxesJ/E/vt+kzg==
          "]]},
        Annotation[#, "Charting`Private`Tag$12049#2"]& ]}, {}, {}}, {{}, {
       {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
        AbsoluteThickness[1.6], InsetBox[
         GraphicsBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            RectangleBox[{0, 0}]}], {0., 0.}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            RectangleBox[{0, 0}]}], {0.5, 0.2651}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            RectangleBox[{0, 0}]}], {1., 0.67315}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            RectangleBox[{0, 0}]}], {1.5, 1.18643}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            RectangleBox[{0, 0}]}], {2., 1.7869}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            RectangleBox[{0, 0}]}], {2.5, 2.46344}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            RectangleBox[{0, 0}]}], {3., 3.20835}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            RectangleBox[{0, 0}]}], {3.5, 4.01587}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            RectangleBox[{0, 0}]}], {4., 4.88148}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            RectangleBox[{0, 0}]}], {4.5, 5.80151}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            RectangleBox[{0, 0}]}], {5., 6.77293}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            RectangleBox[{0, 0}]}], {5.5, 7.79315}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            RectangleBox[{0, 0}]}], {6., 8.85992}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            RectangleBox[{0, 0}]}], {6.5, 9.9713}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            RectangleBox[{0, 0}]}], {7., 11.12556}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            RectangleBox[{0, 0}]}], {7.5, 12.32116}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            RectangleBox[{0, 0}]}], {8., 13.5567}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            RectangleBox[{0, 0}]}], {8.5, 14.83092}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            RectangleBox[{0, 0}]}], {9., 16.14268}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            RectangleBox[{0, 0}]}], {9.5, 17.49093}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            RectangleBox[{0, 0}]}], {10., 18.87469}, Automatic, 
         Scaled[{0.04, 0.04}]]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
        AbsoluteThickness[1.6], InsetBox[
         GraphicsBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
           DiskBox[{0, 0}]}], {0., 0.}, Automatic, Scaled[{0.04, 0.04}]], 
        InsetBox[
         GraphicsBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
           DiskBox[{0, 0}]}], {0.5, 0.195388}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
           DiskBox[{0, 0}]}], {1., 0.460388}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
           DiskBox[{0, 0}]}], {1.5, 0.784708}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
           DiskBox[{0, 0}]}], {2., 1.159758}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
           DiskBox[{0, 0}]}], {2.5, 1.579408}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
           DiskBox[{0, 0}]}], {3., 2.039388}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
           DiskBox[{0, 0}]}], {3.5, 2.536708}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
           DiskBox[{0, 0}]}], {4., 3.068668}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
           DiskBox[{0, 0}]}], {4.5, 3.633148}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
           DiskBox[{0, 0}]}], {5., 4.228398}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
           DiskBox[{0, 0}]}], {5.5, 4.852888}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
           DiskBox[{0, 0}]}], {6., 5.505328}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
           DiskBox[{0, 0}]}], {6.5, 6.184558}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
           DiskBox[{0, 0}]}], {7., 6.889578}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
           DiskBox[{0, 0}]}], {7.5, 7.619468}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
           DiskBox[{0, 0}]}], {8., 8.373408}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
           DiskBox[{0, 0}]}], {8.5, 9.150668}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
           DiskBox[{0, 0}]}], {9., 9.950548}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
           DiskBox[{0, 0}]}], {9.5, 10.772318}, Automatic, 
         Scaled[{0.04, 0.04}]], InsetBox[
         GraphicsBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}],
            FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
           DiskBox[{0, 0}]}], {10., 11.615768}, Automatic, 
         Scaled[{0.04, 0.04}]]}, {}}, {}, {}, {}, {}}}, InsetBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(QED\\), \\(3\\)]\\)\"",
       "\"\\!\\(\\*SubscriptBox[\\(QED\\), \\(3\\)]\\)-cHGN\""},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.462], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[{
                    GrayLevel[0], 
                    Thickness[Large]}], 
                    FaceForm[
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                    RectangleBox[{0, 0}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.462], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 8.899689437998486}, PlotRangePadding -> 
                    None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.061673238533008753`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.462], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[{
                    GrayLevel[0], 
                    Thickness[Large]}], 
                    FaceForm[
                    RGBColor[0.922526, 0.385626, 0.209179]], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.462], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 8.899689437998486}, PlotRangePadding -> 
                    None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.061673238533008753`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[FontFamily -> "Computer Modern", FontSize -> 20], 
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[{
                    GrayLevel[0], 
                    Thickness[Large]}], 
                    FaceForm[
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                    RectangleBox[{0, 0}]}], ",", "8.899689437998486`"}], 
                   "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[{
                    GrayLevel[0], 
                    Thickness[Large]}], 
                    FaceForm[
                    RGBColor[0.922526, 0.385626, 0.209179]], 
                    DiskBox[{0, 0}]}], ",", "8.899689437998486`"}], "}"}]}], 
               "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Computer Modern\""}], 
                 ",", 
                 RowBox[{"FontSize", "\[Rule]", "20"}]}], "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.77, 0.15}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   BaseStyle->{FontSize -> 20, FontFamily -> "Computer Modern"},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(\\(q\\)\\(\\\\ \
\\)\\)]\\) / (2 \\!\\(\\*SubscriptBox[\\(N\\), \\(f\\)]\\))\"", 
       TraditionalForm], None}, {
      FormBox["q", TraditionalForm], None}},
   FrameStyle->Directive[
     Thickness[0.005]],
   FrameTicks->{{{{0, 
        FormBox["0", TraditionalForm]}, {2.5, 
        FormBox["\"\"", TraditionalForm]}, {5, 
        FormBox["5", TraditionalForm]}, {7.5, 
        FormBox["\"\"", TraditionalForm]}, {10, 
        FormBox["10", TraditionalForm]}, {12.5, 
        FormBox["\"\"", TraditionalForm]}, {15, 
        FormBox["15", TraditionalForm]}, {17.5, 
        FormBox["\"\"", TraditionalForm]}, {20, 
        FormBox["20", TraditionalForm]}}, {{0., 
        FormBox["\"\"", TraditionalForm]}, {2.5, 
        FormBox["\"\"", TraditionalForm]}, {5., 
        FormBox["\"\"", TraditionalForm]}, {7.5, 
        FormBox["\"\"", TraditionalForm]}, {10., 
        FormBox["\"\"", TraditionalForm]}, {12.5, 
        FormBox["\"\"", TraditionalForm]}, {15., 
        FormBox["\"\"", TraditionalForm]}, {17.5, 
        FormBox["\"\"", TraditionalForm]}, {20., 
        FormBox["\"\"", TraditionalForm]}}}, {{{0, 
        FormBox["0", TraditionalForm]}, {0.5, 
        FormBox["\"\"", TraditionalForm]}, {1., 
        FormBox["\"\"", TraditionalForm]}, {1.5, 
        FormBox["\"\"", TraditionalForm]}, {2, 
        FormBox["2", TraditionalForm]}, {2.5, 
        FormBox["\"\"", TraditionalForm]}, {3., 
        FormBox["\"\"", TraditionalForm]}, {3.5, 
        FormBox["\"\"", TraditionalForm]}, {4, 
        FormBox["4", TraditionalForm]}, {4.5, 
        FormBox["\"\"", TraditionalForm]}, {5., 
        FormBox["\"\"", TraditionalForm]}, {5.5, 
        FormBox["\"\"", TraditionalForm]}, {6, 
        FormBox["6", TraditionalForm]}, {6.5, 
        FormBox["\"\"", TraditionalForm]}, {7., 
        FormBox["\"\"", TraditionalForm]}, {7.5, 
        FormBox["\"\"", TraditionalForm]}, {8, 
        FormBox["8", TraditionalForm]}, {8.5, 
        FormBox["\"\"", TraditionalForm]}, {9., 
        FormBox["\"\"", TraditionalForm]}, {9.5, 
        FormBox["\"\"", TraditionalForm]}, {10, 
        FormBox["10", TraditionalForm]}}, {{0., 
        FormBox["\"\"", TraditionalForm]}, {0.5, 
        FormBox["\"\"", TraditionalForm]}, {1., 
        FormBox["\"\"", TraditionalForm]}, {1.5, 
        FormBox["\"\"", TraditionalForm]}, {2., 
        FormBox["\"\"", TraditionalForm]}, {2.5, 
        FormBox["\"\"", TraditionalForm]}, {3., 
        FormBox["\"\"", TraditionalForm]}, {3.5, 
        FormBox["\"\"", TraditionalForm]}, {4., 
        FormBox["\"\"", TraditionalForm]}, {4.5, 
        FormBox["\"\"", TraditionalForm]}, {5., 
        FormBox["\"\"", TraditionalForm]}, {5.5, 
        FormBox["\"\"", TraditionalForm]}, {6., 
        FormBox["\"\"", TraditionalForm]}, {6.5, 
        FormBox["\"\"", TraditionalForm]}, {7., 
        FormBox["\"\"", TraditionalForm]}, {7.5, 
        FormBox["\"\"", TraditionalForm]}, {8., 
        FormBox["\"\"", TraditionalForm]}, {8.5, 
        FormBox["\"\"", TraditionalForm]}, {9., 
        FormBox["\"\"", TraditionalForm]}, {9.5, 
        FormBox["\"\"", TraditionalForm]}, {10., 
        FormBox["\"\"", TraditionalForm]}}}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->500,
   LabelStyle->Directive[FontFamily -> "Computer Modern", FontSize -> 20],
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 10}, {0., 18.878797059091113`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            Thickness[0.005], 
            RGBColor[0.368417, 0.506779, 0.709798]], 
           Line[CompressedData["
1:eJwVjns4lIkegF2GWpfKUO5mzEcjt/g2HXbx+22jlGS1JeewrUwYJYqNLZyS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            "]]}, 
          "Charting`Private`Tag$12049#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            Thickness[0.005], 
            RGBColor[0.922526, 0.385626, 0.209179]], 
           Line[CompressedData["
1:eJwVj2k0lAsYgGXSYrtZCmHM+JivmMS5Oi23et+QsqRsKSrNiFEMkekIpSZL
6pomuZakCVHI1lUnsoVIIkV0LDc1XC0qTGOvud0fz3l+PL8eOjvYxVdeTk7u
wC/+d+YZ9iKLI5e2Nuo58HfbK0JjJ83Rg3YUBmvTN4ZwT4GsqeY8jXYKJBpf
X90k+aCa9KBU8Q0fSPHqmKUn4iCzLtFAgZYA6o7rTc+YXgTmtyMCGecyGHLx
X8OERBhQvfFzvicJQnjCtZvchBC4hcedMkgH/6O2jCTLq/B31+Ct79bXQWV7
oOCAIBlmAxz7xzkiaLw0W0gM/AU2bVeMJ3uy4Wu2Xz6TlQadc/7JYwb5UBZW
vN/RKBNONlPNv5UVwPsrTlJ0uAErr3a1frG+C1WcaPHeYBGwTZDymVMC1j8b
lNa9uQnhd5UqJnruwR/jxelav+XA4r735BeDCtixS01J4H8b3tRV80Y/VADR
Hawtm7gNBXlpDZ/LKqFJpVXqf/oOOIU6eX+yrgL1eR+ubVI+pCytTBnh1MLC
aHLTu6pCUL/+VH68px4GnLI/TCiXQtYzUchngxZQZfV2vz5fDsUlCX2BZr0w
2aRJzZB/Ahx4mT4aKgbagMA7yr0DgoZXi8uLPwL1tCVzqqYbFOkx5NsNYxDg
0yf/4ug/IFjWapJ1WAL7I3Jdr2uJgd3nVkt5PglDJy+edskcgZAnMexgchZq
uuyOn90/CmXHlV217X7Aqr7ihu/nxiArMuCTuYcclmq9exVrIgG+aN75++gC
dHmqteR4gxTkOgexKoKCMpaRfvfRaWCE+YW7mSjgFfrgifN+czAkTd2rVL0I
rewfs0btfoL98LHTSSFL0FbbdnBfgxw6DQlNqVRFfPf1s3YMRx4/NbDPPi1S
wl6pfd/YLAXN1Lr1rb1VUP/wsF1jlQIqgpTVL1FFlTqmXU/AYtzxxXPK0H0Z
6lkJS3rtl+Kb+iMLPJlq6Hxhr/YHphLev9B4iCZVQwGUZwxOK6OfAm+wvV0d
PxwaeRA3qYo+oZH3la9pYHpVvtf6oGW4lmPa7sjSxODgtjIFlhq+UGcq8TYu
x1OXTd35XHV8VMzPYFJW4OIxTc/qQA2MXGCy5/nACuxvaRw/FKeJiv0RO4PK
tTA4tHBJj2g5DufRk0VR2lg2pMOqKViByat0Fla46+Bbu0TZYIcWCq/5NbNo
K1HS62vfMqKNnskH25VHVqK3l/NGyx86OG2TOyOq0cWGuYEFeWa6KB62Cq+P
10O5LLzzcLceZm+x0G1j6WMtO2k0KlEfi2J5apw1VAwaQY+dlVSMd/dxoEip
OBNnPjwxZIDr+rPy49sMMNT3WE1CCg3TVmcUtTnQMNvmkXGqBR2j6xLTHCpo
+IJvHFPWR8dduu65z4zo+Lt1LqUpxhC3BTV7qSXQcf1bboGbEYEiPbbRcykd
nSOiO/Z0EmjUcDvFycsQdaMt3GLCjVC4pt7kVY0h5kZt3srUM0Y/ycKXLSYE
WnV0SzNfGCO7bIKWcJnA3LpjDh3hDAzku87bXyFQphGX0RzJQJ5reY/yVQKz
vsir1J5h4AUpTyBMITB8r65bcQwDizfOzKVmEkiZzwwVCBk481jWnVdI4LxR
zje3OwwUvlJObGwmcIwb+Xa2h4HXcrj+cS0Exk5J9k32MjAnrN16ZyuBthEi
yfgAAx+sEM62thMYlJfw50cxA/s9Nfw7XxNos43v2PuNgaRYx/q9mMDdh+op
9YtJNC+PoN4a/vXzrPpyrSKJm2L7ZnxHCPSxeL25WoVERzKz9OMnAldtcJl9
qEFiaACNOj5OoAtxUP6eAYlRm8/N3JMQ2MVellpqSGKsyvuuMCmBHuZdjiXG
JKaV5FyanibQsz5et8iUxOyzCzmVswQ2FoVZ3jUjsdDZ1ypqnkBFXmBQoQWJ
5YZN+lt/Eqh1l9tSYElijYQxI5P96iMntxesJ/E/vt+kzg==
            "]]}, 
          "Charting`Private`Tag$12049#2"]}}, {}, {}}, {{}, {{{
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           AbsolutePointSize[6]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.368417, 0.506779, 0.709798]], 
             Rectangle[{0, 0}]}], {0., 0.}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.368417, 0.506779, 0.709798]], 
             Rectangle[{0, 0}]}], {0.5, 0.2651}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.368417, 0.506779, 0.709798]], 
             Rectangle[{0, 0}]}], {1., 0.67315}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.368417, 0.506779, 0.709798]], 
             Rectangle[{0, 0}]}], {1.5, 1.18643}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.368417, 0.506779, 0.709798]], 
             Rectangle[{0, 0}]}], {2., 1.7869}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.368417, 0.506779, 0.709798]], 
             Rectangle[{0, 0}]}], {2.5, 2.46344}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.368417, 0.506779, 0.709798]], 
             Rectangle[{0, 0}]}], {3., 3.20835}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.368417, 0.506779, 0.709798]], 
             Rectangle[{0, 0}]}], {3.5, 4.01587}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.368417, 0.506779, 0.709798]], 
             Rectangle[{0, 0}]}], {4., 4.88148}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.368417, 0.506779, 0.709798]], 
             Rectangle[{0, 0}]}], {4.5, 5.80151}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.368417, 0.506779, 0.709798]], 
             Rectangle[{0, 0}]}], {5., 6.77293}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.368417, 0.506779, 0.709798]], 
             Rectangle[{0, 0}]}], {5.5, 7.79315}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.368417, 0.506779, 0.709798]], 
             Rectangle[{0, 0}]}], {6., 8.85992}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.368417, 0.506779, 0.709798]], 
             Rectangle[{0, 0}]}], {6.5, 9.9713}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.368417, 0.506779, 0.709798]], 
             Rectangle[{0, 0}]}], {7., 11.12556}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.368417, 0.506779, 0.709798]], 
             Rectangle[{0, 0}]}], {7.5, 12.32116}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.368417, 0.506779, 0.709798]], 
             Rectangle[{0, 0}]}], {8., 13.5567}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.368417, 0.506779, 0.709798]], 
             Rectangle[{0, 0}]}], {8.5, 14.83092}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.368417, 0.506779, 0.709798]], 
             Rectangle[{0, 0}]}], {9., 16.14268}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.368417, 0.506779, 0.709798]], 
             Rectangle[{0, 0}]}], {9.5, 17.49093}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.368417, 0.506779, 0.709798]], 
             Rectangle[{0, 0}]}], {10., 18.87469}, Automatic, 
           Scaled[{0.04, 0.04}]]}, {
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           AbsolutePointSize[6]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.922526, 0.385626, 0.209179]], 
             Disk[{0, 0}]}], {0., 0.}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.922526, 0.385626, 0.209179]], 
             Disk[{0, 0}]}], {0.5, 0.195388}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.922526, 0.385626, 0.209179]], 
             Disk[{0, 0}]}], {1., 0.460388}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.922526, 0.385626, 0.209179]], 
             Disk[{0, 0}]}], {1.5, 0.784708}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.922526, 0.385626, 0.209179]], 
             Disk[{0, 0}]}], {2., 1.159758}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.922526, 0.385626, 0.209179]], 
             Disk[{0, 0}]}], {2.5, 1.579408}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.922526, 0.385626, 0.209179]], 
             Disk[{0, 0}]}], {3., 2.039388}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.922526, 0.385626, 0.209179]], 
             Disk[{0, 0}]}], {3.5, 2.536708}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.922526, 0.385626, 0.209179]], 
             Disk[{0, 0}]}], {4., 3.068668}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.922526, 0.385626, 0.209179]], 
             Disk[{0, 0}]}], {4.5, 3.633148}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.922526, 0.385626, 0.209179]], 
             Disk[{0, 0}]}], {5., 4.228398}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.922526, 0.385626, 0.209179]], 
             Disk[{0, 0}]}], {5.5, 4.852888}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.922526, 0.385626, 0.209179]], 
             Disk[{0, 0}]}], {6., 5.505328}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.922526, 0.385626, 0.209179]], 
             Disk[{0, 0}]}], {6.5, 6.184558}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.922526, 0.385626, 0.209179]], 
             Disk[{0, 0}]}], {7., 6.889578}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.922526, 0.385626, 0.209179]], 
             Disk[{0, 0}]}], {7.5, 7.619468}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.922526, 0.385626, 0.209179]], 
             Disk[{0, 0}]}], {8., 8.373408}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.922526, 0.385626, 0.209179]], 
             Disk[{0, 0}]}], {8.5, 9.150668}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.922526, 0.385626, 0.209179]], 
             Disk[{0, 0}]}], {9., 9.950548}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.922526, 0.385626, 0.209179]], 
             Disk[{0, 0}]}], {9.5, 10.772318}, Automatic, 
           Scaled[{0.04, 0.04}]], 
          Inset[
           Graphics[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[1.6], 
              AbsolutePointSize[6]], 
             EdgeForm[{
               GrayLevel[0], 
               Thickness[Large]}], 
             FaceForm[
              RGBColor[0.922526, 0.385626, 0.209179]], 
             Disk[{0, 0}]}], {10., 11.615768}, Automatic, 
           Scaled[{0.04, 0.04}]]}, {}}}, {}, {}, {}, {}}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, 
      FrameTicks -> {{{
         0, {2.5, ""}, 5, {7.5, ""}, 10, {12.5, ""}, 15, {17.5, ""}, 20}, {{
          0., ""}, {2.5, ""}, {5., ""}, {7.5, ""}, {10., ""}, {12.5, ""}, {
          15., ""}, {17.5, ""}, {20., ""}}}, {{
         0, {0.5, ""}, {1., ""}, {1.5, ""}, 2, {2.5, ""}, {3., ""}, {3.5, ""},
           4, {4.5, ""}, {5., ""}, {5.5, ""}, 6, {6.5, ""}, {7., ""}, {
          7.5, ""}, 8, {8.5, ""}, {9., ""}, {9.5, ""}, 10}, {{0., ""}, {
          0.5, ""}, {1., ""}, {1.5, ""}, {2., ""}, {2.5, ""}, {3., ""}, {
          3.5, ""}, {4., ""}, {4.5, ""}, {5., ""}, {5.5, ""}, {6., ""}, {
          6.5, ""}, {7., ""}, {7.5, ""}, {8., ""}, {8.5, ""}, {9., ""}, {
          9.5, ""}, {10., ""}}}}, GridLines -> {None, None}, DisplayFunction -> 
      Identity, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
      BaseStyle -> {FontSize -> 20, FontFamily -> "Computer Modern"}, 
      DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
        "\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(\(q\)\(\\ \)\)]\) / (2 \
\!\(\*SubscriptBox[\(N\), \(f\)]\))", None}, {$CellContext`q, None}}, 
      FrameStyle -> Directive[
        Thickness[0.005]], 
      FrameTicks -> {{{
         0, {2.5, ""}, 5, {7.5, ""}, 10, {12.5, ""}, 15, {17.5, ""}, 20}, {{
          0., ""}, {2.5, ""}, {5., ""}, {7.5, ""}, {10., ""}, {12.5, ""}, {
          15., ""}, {17.5, ""}, {20., ""}}}, {{
         0, {0.5, ""}, {1., ""}, {1.5, ""}, 2, {2.5, ""}, {3., ""}, {3.5, ""},
           4, {4.5, ""}, {5., ""}, {5.5, ""}, 6, {6.5, ""}, {7., ""}, {
          7.5, ""}, 8, {8.5, ""}, {9., ""}, {9.5, ""}, 10}, {{0., ""}, {
          0.5, ""}, {1., ""}, {1.5, ""}, {2., ""}, {2.5, ""}, {3., ""}, {
          3.5, ""}, {4., ""}, {4.5, ""}, {5., ""}, {5.5, ""}, {6., ""}, {
          6.5, ""}, {7., ""}, {7.5, ""}, {8., ""}, {8.5, ""}, {9., ""}, {
          9.5, ""}, {10., ""}}}}, GridLines -> {None, None}, GridLinesStyle -> 
      Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 500, LabelStyle -> 
      Directive[FontFamily -> "Computer Modern", FontSize -> 20], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 10}, {0., 18.878797059091113`}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]]}, {
       "\!\(\*SubscriptBox[\(QED\), \(3\)]\)", 
        "\!\(\*SubscriptBox[\(QED\), \(3\)]\)-cHGN"}, LegendMarkers -> {{
          Graphics[{
            EdgeForm[{
              GrayLevel[0], 
              Thickness[Large]}], 
            FaceForm[
             RGBColor[0.368417, 0.506779, 0.709798]], 
            Rectangle[{0, 0}]}], 8.899689437998486}, {
          Graphics[{
            EdgeForm[{
              GrayLevel[0], 
              Thickness[Large]}], 
            FaceForm[
             RGBColor[0.922526, 0.385626, 0.209179]], 
            Disk[{0, 0}]}], 8.899689437998486}}, Joined -> {False, False}, 
       LabelStyle -> 
       Directive[FontFamily -> "Computer Modern", FontSize -> 20], 
       LegendLayout -> "Column"]], {0.77, 0.15}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.753289260455667*^9, 3.7532893075986347`*^9}, {
   3.753290059719304*^9, 3.7532901201336403`*^9}, 3.753290301769457*^9, {
   3.753543208586506*^9, 3.753543234332221*^9}, {3.7537034006352053`*^9, 
   3.753703404286652*^9}, 3.753704007623487*^9, {3.7537040380363827`*^9, 
   3.753704066141327*^9}, 3.7537041320621777`*^9, {3.753704325864004*^9, 
   3.7537043557922363`*^9}, {3.7537044144970922`*^9, 
   3.7537044964065647`*^9}, {3.753704545967334*^9, 3.7537046265688343`*^9}, {
   3.753704698452589*^9, 3.7537047475762253`*^9}, {3.753704826813344*^9, 
   3.753704835669407*^9}, 3.7537050585754633`*^9, 3.753705096241726*^9, {
   3.7537051747363997`*^9, 3.753705200060234*^9}, {3.7537055142240334`*^9, 
   3.753705527729515*^9}, 3.753705686036376*^9, {3.753705875506447*^9, 
   3.753705931021*^9}, 3.753706014319528*^9, 3.7537061480243893`*^9, 
   3.753729532305706*^9, 3.753729619319476*^9, {3.75372984597093*^9, 
   3.753729863526203*^9}, {3.7537299109235992`*^9, 3.75372993177699*^9}, 
   3.753730045162073*^9, 3.756119565067183*^9, 3.757268259737583*^9, {
   3.757268298024249*^9, 3.7572684043091307`*^9}, 3.757414127828456*^9, {
   3.757414240152875*^9, 3.75741425445986*^9}, 3.7574144968561907`*^9, {
   3.7574145646250143`*^9, 3.757414599983843*^9}, {3.757414630681467*^9, 
   3.757414642897987*^9}, 3.7574147464467773`*^9, {3.7574147785268917`*^9, 
   3.757414782545814*^9}, {3.757415001049*^9, 3.7574150189473658`*^9}, {
   3.757415114741097*^9, 3.757415121407257*^9}, {3.7594925523974047`*^9, 
   3.759492565191721*^9}, 3.759713781852586*^9, 3.759748271704348*^9, 
   3.759763836997163*^9, 3.759763885720265*^9, 3.78129242312809*^9, {
   3.7812925176559877`*^9, 3.7812925231470423`*^9}, 3.7812929809727697`*^9, 
   3.781293020735979*^9, 3.78129307001788*^9, 3.7813473840848227`*^9, {
   3.781351154605304*^9, 3.781351179000805*^9}, {3.781351367747015*^9, 
   3.781351395679544*^9}, {3.7813514369726877`*^9, 3.781351446228559*^9}, 
   3.781351502432612*^9, 3.781351569338263*^9, {3.781351610191988*^9, 
   3.7813516662500887`*^9}},
 CellLabel->
  "Out[365]=",ExpressionUUID->"d4e21006-e713-40b1-98bb-797eab05bae7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/eric/Dropbox/DOC7/QTS/templates/scaling.pdf\>\"", ",", " ", 
   "graph"}], "]"}]], "Input",
 CellChangeTimes->{{3.7531155674964247`*^9, 3.753115623709181*^9}, {
  3.753288423684956*^9, 3.753288425130924*^9}, {3.753704070874954*^9, 
  3.753704073818573*^9}, {3.7813473520366707`*^9, 3.781347381044572*^9}, {
  3.781347532749552*^9, 3.781347551125194*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"a9fba806-6b50-4dc5-83a2-fe41cfa6e65c"],

Cell[BoxData["\<\"/home/eric/Dropbox/DOC7/QTS/templates/scaling.pdf\"\>"], \
"Output",
 CellChangeTimes->{{3.753115595974709*^9, 3.753115624300753*^9}, 
   3.7531157039415417`*^9, 3.7531158331016607`*^9, 3.753116118217881*^9, 
   3.753216207641713*^9, 3.753216287601817*^9, 3.753219544390541*^9, 
   3.753219597415971*^9, 3.7532884275057783`*^9, 3.75328853101681*^9, 
   3.7532885743554277`*^9, 3.7532887537318993`*^9, 3.753290304723774*^9, 
   3.753543237362092*^9, {3.7537040474237823`*^9, 3.753704075117907*^9}, 
   3.7537056919620132`*^9, 3.753705940001731*^9, 3.753706024714992*^9, 
   3.753706156654787*^9, 3.753730048957285*^9, 3.7574151282044277`*^9, 
   3.759492568791359*^9, 3.7597638405786877`*^9, 3.759763888688648*^9, 
   3.781347389173909*^9, {3.7813475352710733`*^9, 3.7813475515745783`*^9}},
 CellLabel->
  "Out[185]=",ExpressionUUID->"9f68fa22-ad5b-4438-a1fc-144d12fe9aff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "[", "i_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"i", ",", "\"\<\>\""}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ti3", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"0.5", ",", "\"\< \>\""}], "}"}], ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1.5", ",", "\"\< \>\""}], "}"}], ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"2.5", ",", "\"\< \>\""}], "}"}], ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"3.5", ",", "\"\< \>\""}], "}"}], ",", "4", ",", 
     RowBox[{"{", 
      RowBox[{"4.5", ",", "\"\< \>\""}], "}"}], ",", "5", ",", 
     RowBox[{"{", 
      RowBox[{"5.5", ",", "\"\< \>\""}], "}"}], ",", "6", ",", 
     RowBox[{"{", 
      RowBox[{"6.5", ",", "\"\< \>\""}], "}"}], ",", "7"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ti4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"f", "[", "ii", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "7", ",", "0.5"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ti1", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "8"}], ",", "\"\<\>\""}], "}"}], ",", "0.25", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], "+", 
        RowBox[{"1", "/", "8"}]}], ",", "\"\<\>\""}], "}"}], ",", "0.5", ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "+", 
        RowBox[{"1", "/", "8"}]}], ",", "\"\<\>\""}], "}"}], ",", "0.75", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"3", "/", "4"}], "+", 
        RowBox[{"1", "/", "8"}]}], ",", "\"\<\>\""}], "}"}], ",", "1"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ti2", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"f", "[", "ii", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "0", ",", "1", ",", 
        RowBox[{"1", "/", "8"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plt3", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", "mint", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "0.5", ",", "5"}], "}"}], ",", " ", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontSize", "\[Rule]", "fs"}], ",", 
        RowBox[{"FontFamily", "\[Rule]", "font"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
         InterpretationBox[
          ButtonBox[
           TooltipBox[
            GraphicsBox[{
              {GrayLevel[0], RectangleBox[{0, 0}]}, 
              {GrayLevel[0], RectangleBox[{1, -1}]}, 
              {RGBColor[0.922526, 0.385626, 0.209179], 
               RectangleBox[{0, -1}, {2, 1}]}},
             AspectRatio->1,
             DefaultBaseStyle->"ColorSwatchGraphics",
             Frame->True,
             
             FrameStyle->RGBColor[
              0.6150173333333333, 0.25708400000000003`, 0.13945266666666667`],
             
             FrameTicks->None,
             
             ImageSize->
              Dynamic[{
               Automatic, 
                1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}],
             PlotRangePadding->None],
            StyleBox[
             RowBox[{"RGBColor", "[", 
               RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}], 
               "]"}], NumberMarks -> False]],
           Appearance->None,
           BaseStyle->{},
           BaselinePosition->Baseline,
           ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
             If[
              Not[
               AbsoluteCurrentValue["Deployed"]], 
              SelectionMove[Typeset`box$, All, Expression]; 
              FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
              FrontEnd`Private`$ColorSelectorInitialColor = 
               RGBColor[0.922526, 0.385626, 0.209179]; 
              FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
              MathLink`CallFrontEnd[
                FrontEnd`AttachCell[Typeset`box$, 
                 FrontEndResource["RGBColorValueSelector"], {
                 0, {Left, Bottom}}, {Left, Top}, 
                 "ClosingActions" -> {
                  "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
           
           DefaultBaseStyle->{},
           Evaluator->Automatic,
           Method->"Preemptive"],
          RGBColor[0.922526, 0.385626, 0.209179],
          Editable->False,
          Selectable->False]}], "}"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "500"}], ",", "\[IndentingNewLine]", " ", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ti1", ",", "ti2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"ti3", ",", "ti4"}], "}"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Thickness", "[", "0.005", "]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"GridLines", "\[Rule]", "Automatic"}], ","}], "*)"}], 
     "\[IndentingNewLine]", " ", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"q", ",", "\"\<\!\(\*SubscriptBox[\(M\), \(q\)]\)\>\""}], 
       "}"}]}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "font"}], ",", " ", 
        RowBox[{"FontSize", "\[Rule]", "fs"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"EdgeForm", "[", 
       RowBox[{"{", 
        RowBox[{"Black", ",", "Thick"}], "}"}], "]"}], ",", 
      RowBox[{"FaceForm", "[", 
       InterpretationBox[
        ButtonBox[
         TooltipBox[
          GraphicsBox[{
            {GrayLevel[0], RectangleBox[{0, 0}]}, 
            {GrayLevel[0], RectangleBox[{1, -1}]}, 
            {RGBColor[0.922526, 0.385626, 0.209179], 
             RectangleBox[{0, -1}, {2, 1}]}},
           AspectRatio->1,
           DefaultBaseStyle->"ColorSwatchGraphics",
           Frame->True,
           
           FrameStyle->RGBColor[
            0.6150173333333333, 0.25708400000000003`, 0.13945266666666667`],
           FrameTicks->None,
           
           ImageSize->
            Dynamic[{
             Automatic, 
              1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
               Magnification])}],
           PlotRangePadding->None],
          StyleBox[
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}], "]"}],
            NumberMarks -> False]],
         Appearance->None,
         BaseStyle->{},
         BaselinePosition->Baseline,
         ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
           If[
            Not[
             AbsoluteCurrentValue["Deployed"]], 
            SelectionMove[Typeset`box$, All, Expression]; 
            FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
            FrontEnd`Private`$ColorSelectorInitialColor = 
             RGBColor[0.922526, 0.385626, 0.209179]; 
            FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
            MathLink`CallFrontEnd[
              FrontEnd`AttachCell[Typeset`box$, 
               FrontEndResource["RGBColorValueSelector"], {
               0, {Left, Bottom}}, {Left, Top}, 
               "ClosingActions" -> {
                "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
         DefaultBaseStyle->{},
         Evaluator->Automatic,
         Method->"Preemptive"],
        RGBColor[0.922526, 0.385626, 0.209179],
        Editable->False,
        Selectable->False], "]"}], ",", 
      RowBox[{"Disk", "[", "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"EdgeForm", "[", 
       RowBox[{"{", 
        RowBox[{"Black", ",", "Thick"}], "}"}], "]"}], ",", 
      RowBox[{"FaceForm", "[", 
       InterpretationBox[
        ButtonBox[
         TooltipBox[
          GraphicsBox[{
            {GrayLevel[0], RectangleBox[{0, 0}]}, 
            {GrayLevel[0], RectangleBox[{1, -1}]}, 
            {RGBColor[0.368417, 0.506779, 0.709798], 
             RectangleBox[{0, -1}, {2, 1}]}},
           AspectRatio->1,
           DefaultBaseStyle->"ColorSwatchGraphics",
           Frame->True,
           
           FrameStyle->RGBColor[
            0.24561133333333335`, 0.3378526666666667, 0.4731986666666667],
           FrameTicks->None,
           
           ImageSize->
            Dynamic[{
             Automatic, 
              1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
               Magnification])}],
           PlotRangePadding->None],
          StyleBox[
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}], "]"}],
            NumberMarks -> False]],
         Appearance->None,
         BaseStyle->{},
         BaselinePosition->Baseline,
         ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
           If[
            Not[
             AbsoluteCurrentValue["Deployed"]], 
            SelectionMove[Typeset`box$, All, Expression]; 
            FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
            FrontEnd`Private`$ColorSelectorInitialColor = 
             RGBColor[0.368417, 0.506779, 0.709798]; 
            FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
            MathLink`CallFrontEnd[
              FrontEnd`AttachCell[Typeset`box$, 
               FrontEndResource["RGBColorValueSelector"], {
               0, {Left, Bottom}}, {Left, Top}, 
               "ClosingActions" -> {
                "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
         DefaultBaseStyle->{},
         Evaluator->Automatic,
         Method->"Preemptive"],
        RGBColor[0.368417, 0.506779, 0.709798],
        Editable->False,
        Selectable->False], "]"}], ",", 
      RowBox[{"Rectangle", "[", "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plt4", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"tab2", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", 
            RowBox[{"1", ";;", "lmax"}]}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"tab2", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", 
             RowBox[{"1", ";;", "lmax"}]}], "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}]}], "}"}], "]"}], "}"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"p", ",", ".04"}], "}"}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "font"}], ",", " ", 
        RowBox[{"FontSize", "\[Rule]", "fs"}]}], "]"}]}], ",", " ", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"PlotLegends", "->", 
        RowBox[{"Placed", "[", 
         RowBox[{
          RowBox[{
          "{", "\"\<\!\(\*SubscriptBox[\(QED\), \(3\)]\)-cHGN\>\"", "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"0.77", ",", "0.15"}], "}"}]}], "]"}]}], ","}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"{", "ff", "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ticks", "=", 
   RowBox[{
    RowBox[{"Charting`FindTicks", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "@@", 
    RowBox[{
     RowBox[{"PlotRange", "[", "plt1", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"newticks", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Pi", ",", "Pi"}], "}"}], ",", "None"}], "}"}], ",", " ", 
      "None"}], "}"}], "~", "Join", "~", "ticks"}]}], ";"}], "\n", 
 RowBox[{"graph2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"plt3", ",", "plt4"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7597484599368*^9, 3.7597484948904467`*^9}, {
  3.759748541404657*^9, 3.759748554240164*^9}, {3.759748596642015*^9, 
  3.75974860676433*^9}, {3.759748657089117*^9, 3.759748737709141*^9}, {
  3.75974884327205*^9, 3.7597488784239473`*^9}, {3.759748923863517*^9, 
  3.75974893421137*^9}, {3.759749027700461*^9, 3.75974903649984*^9}, {
  3.75974910457666*^9, 3.759749124943471*^9}, {3.759749173157016*^9, 
  3.759749208266816*^9}, {3.7597492419418917`*^9, 3.759749393883575*^9}, {
  3.759752053243413*^9, 3.759752054591646*^9}, {3.7597638736056023`*^9, 
  3.75976387395643*^9}},
 CellLabel->
  "In[309]:=",ExpressionUUID->"e082ba7b-b11f-473c-8295-2bdc2633d810"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.922526, 0.385626, 0.209179], Thickness[0.005], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVxX040wkcAPDRlGUxfjshp1Mn4dS08pKevt/Wi9TTy3MoFpEzq3RR6a7u
alds5ZSUzHm/8nLVJclLeh7jnEOL2Ea3cl4abcsMPymvkbv74/N87MOjv+YZ
UiiUXf/5/1fvdrlRKCqgNblxeIsV0Gj6MGm3iQp2d2WEZC9VQJkLYyDbUgX3
ys7IZY4KuMZry/NyVYEpky1z8VTA5o59zFNcFRhKykqeBCqguDZ0QlOugsiz
FVqnDAWIkk9UNx/phS7h3tjLi9tgjavY95f2PujmZNEMTNrB/hDvkYlaAyIu
HXvHX0BVMtVCWNsPD5QzETM5SihYNJ+de00PSezy/WL7V7BMeD1fnDEMlScr
mvuKOuC36dhL25+MgGdl/notrRNEq7V9azmjkNpRmJB5ogvoVxOWjta/hxX1
+hxBXTfoeCmBj1zHYF1axc8GIz3AkIR5vS4fB8K/4crez1SQlJxmabZsEg4f
Dz00k6eC0sTZdrOEKbC0jon8wakX7A2dvH6if4RkVoX98ONe0I5XZY58NwNj
LvJqwqMPxvhEgXxuFk6rY9wcavqgiJKddPHiHFC7W9Y6wxsINmn0yoyloMP2
qDMJ5W8gwf8W5b6HAe40SM/6m6WG0ODiBsmQAQacLAxYn6eGA3m5PUZlhpjF
EoYfs9GAy7k7/MrYeSi7R3aokzRQyFQPH3GiIkPIqz83oYGtesMmvyEqatLl
VVK+Fq5fCMjfWGCEPRZs75JWLRTfqx28sX8+/ig6n/PK7S2MMkwTbW0WoLPV
X3vEWW+h1z3Z4a5sAVLLuDG5M29hLHOUGZVqjLXfhyssI/qhO+V4bFoADWP5
/EhjaT9E+9q11dEWol14nV/nch04biyJX9GyEI+dFuinRTpIfHeafSXeBF+y
KnK2qHRQ6+nvF+hOx5c3BOoMjwGwrWE+DZ6kY5ReIbMWD8ByQ5pX+INFWB16
zWyNfgD2CF9/yj1hiqkSziV/Hz2saNDVda00w+CzMa0+2XqQZ9An4rrMME3t
zk0b1sNeZQKU7GHghdU5TNm2QTCFwrhff2egtnsLl5U+CD2NpdHOi8zxjHlo
2kFyENLTn6fqvjXHCd6pqqnNQ3DXl+LlJDXHxXVBzvSUIWiydrhMdbbAGhkZ
1qIZAs6zb/zDRBbIsNjJc2UPQ0FdcdBIjwUKo97c9hUMg1XngLEtEmg3zj0w
2ToMfW3oIc0kcNnBRhBZk5C7cqdlSDaB7RLHq3IbEoIEAWPvcgic3VfftMSW
BLnT0bIltwn8wvqxXakdCTUXbq6OvkPgjtr79j3LSchapXW0LCdQ0BoiZq8i
wT/xilVEC4FrlkjgBYcEhko8MdlKIC1Orvx8CwnN624pk+QEtvjtC+NvJYHT
W55a2U7gM61kx7QPCSzPHobJPwSaC748v3QXCXQti1aqJdCHVATx95Mg9fbu
39ZPIFVab1USSEL8ja1PO3UEynI3N00GkTC9gSsyGiLw1Gs9NTGYhP6b8QZB
7wlMljI77h8ioUCXpBr6QGDeQ/FXH8JJCIX0P+LGCeyofnhyQwQJyoGi80VT
BPZ3VyifR5KQgpXBmz4SOM+98APzMAm70/70Vs4QKN201ijkCAkLB5ttoj4R
GJcfYVx4lISGTcqpuTkCnWc9Pg1GkfAvVhNWXw==
        "]]},
      Annotation[#, "Charting`Private`Tag$15333#1"]& ]}, {}, {}}, {{}, {
     {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], InsetBox[
       GraphicsBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}], 
         FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
         DiskBox[{0, 0}]}], {0., 0.}, Automatic, Scaled[{0.04, 0.04}]], 
      InsetBox[
       GraphicsBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}], 
         FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
         DiskBox[{0, 0}]}], {0.5, 0.27317759791022395}, Automatic, 
       Scaled[{0.04, 0.04}]], InsetBox[
       GraphicsBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}], 
         FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
         DiskBox[{0, 0}]}], {1., 0.41395410373615094}, Automatic, 
       Scaled[{0.04, 0.04}]], InsetBox[
       GraphicsBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}], 
         FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
         DiskBox[{0, 0}]}], {1.5, 0.5194564466824914}, Automatic, 
       Scaled[{0.04, 0.04}]], InsetBox[
       GraphicsBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}], 
         FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
         DiskBox[{0, 0}]}], {2., 0.6072775312820325}, Automatic, 
       Scaled[{0.04, 0.04}]], InsetBox[
       GraphicsBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}], 
         FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
         DiskBox[{0, 0}]}], {2.5, 0.6840540914284484}, Automatic, 
       Scaled[{0.04, 0.04}]], InsetBox[
       GraphicsBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}], 
         FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
         DiskBox[{0, 0}]}], {3., 0.7531088898691876}, Automatic, 
       Scaled[{0.04, 0.04}]], InsetBox[
       GraphicsBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}], 
         FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
         DiskBox[{0, 0}]}], {3.5, 0.816376138798777}, Automatic, 
       Scaled[{0.04, 0.04}]], InsetBox[
       GraphicsBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}], 
         FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
         DiskBox[{0, 0}]}], {4., 0.8751022797364889}, Automatic, 
       Scaled[{0.04, 0.04}]], InsetBox[
       GraphicsBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}], 
         FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
         DiskBox[{0, 0}]}], {4.5, 0.9301397744425297}, Automatic, 
       Scaled[{0.04, 0.04}]], InsetBox[
       GraphicsBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], EdgeForm[{GrayLevel[0], Thickness[Large]}], 
         FaceForm[RGBColor[0.922526, 0.385626, 0.209179]], 
         DiskBox[{0, 0}]}], {5., 0.9821064097133263}, Automatic, 
       Scaled[{0.04, 0.04}]]}, {}}, {}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.5, 0.26705295051866124`},
  BaseStyle->{FontSize -> 20, FontFamily -> "Computer Modern"},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(M\\), \\(q\\)]\\)\"", TraditionalForm], 
     None}, {
     FormBox["q", TraditionalForm], None}},
  FrameStyle->Directive[
    Thickness[0.005]],
  FrameTicks->{{{{0, 
       FormBox["0", TraditionalForm]}, {
       NCache[
        Rational[1, 8], 0.125], 
       FormBox["\"\"", TraditionalForm]}, {0.25, 
       FormBox["0.25`", TraditionalForm]}, {
       NCache[
        Rational[3, 8], 0.375], 
       FormBox["\"\"", TraditionalForm]}, {0.5, 
       FormBox["0.5`", TraditionalForm]}, {
       NCache[
        Rational[5, 8], 0.625], 
       FormBox["\"\"", TraditionalForm]}, {0.75, 
       FormBox["0.75`", TraditionalForm]}, {
       NCache[
        Rational[7, 8], 0.875], 
       FormBox["\"\"", TraditionalForm]}, {1, 
       FormBox["1", TraditionalForm]}}, {{0, 
       FormBox["\"\"", TraditionalForm]}, {
       NCache[
        Rational[1, 8], 0.125], 
       FormBox["\"\"", TraditionalForm]}, {
       NCache[
        Rational[1, 4], 0.25], 
       FormBox["\"\"", TraditionalForm]}, {
       NCache[
        Rational[3, 8], 0.375], 
       FormBox["\"\"", TraditionalForm]}, {
       NCache[
        Rational[1, 2], 0.5], 
       FormBox["\"\"", TraditionalForm]}, {
       NCache[
        Rational[5, 8], 0.625], 
       FormBox["\"\"", TraditionalForm]}, {
       NCache[
        Rational[3, 4], 0.75], 
       FormBox["\"\"", TraditionalForm]}, {
       NCache[
        Rational[7, 8], 0.875], 
       FormBox["\"\"", TraditionalForm]}, {1, 
       FormBox["\"\"", TraditionalForm]}}}, {{{0, 
       FormBox["0", TraditionalForm]}, {0.5, 
       FormBox["\" \"", TraditionalForm]}, {1, 
       FormBox["1", TraditionalForm]}, {1.5, 
       FormBox["\" \"", TraditionalForm]}, {2, 
       FormBox["2", TraditionalForm]}, {2.5, 
       FormBox["\" \"", TraditionalForm]}, {3, 
       FormBox["3", TraditionalForm]}, {3.5, 
       FormBox["\" \"", TraditionalForm]}, {4, 
       FormBox["4", TraditionalForm]}, {4.5, 
       FormBox["\" \"", TraditionalForm]}, {5, 
       FormBox["5", TraditionalForm]}, {5.5, 
       FormBox["\" \"", TraditionalForm]}, {6, 
       FormBox["6", TraditionalForm]}, {6.5, 
       FormBox["\" \"", TraditionalForm]}, {7, 
       FormBox["7", TraditionalForm]}}, {{0., 
       FormBox["\"\"", TraditionalForm]}, {0.5, 
       FormBox["\"\"", TraditionalForm]}, {1., 
       FormBox["\"\"", TraditionalForm]}, {1.5, 
       FormBox["\"\"", TraditionalForm]}, {2., 
       FormBox["\"\"", TraditionalForm]}, {2.5, 
       FormBox["\"\"", TraditionalForm]}, {3., 
       FormBox["\"\"", TraditionalForm]}, {3.5, 
       FormBox["\"\"", TraditionalForm]}, {4., 
       FormBox["\"\"", TraditionalForm]}, {4.5, 
       FormBox["\"\"", TraditionalForm]}, {5., 
       FormBox["\"\"", TraditionalForm]}, {5.5, 
       FormBox["\"\"", TraditionalForm]}, {6., 
       FormBox["\"\"", TraditionalForm]}, {6.5, 
       FormBox["\"\"", TraditionalForm]}, {7., 
       FormBox["\"\"", TraditionalForm]}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->500,
  LabelStyle->Directive[FontFamily -> "Computer Modern", FontSize -> 20],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.5, 5}, {0.26705295051866124`, 0.9819245305260769}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7597485580087233`*^9, {3.7597486410237637`*^9, 3.759748739235581*^9}, 
   3.7597488440847597`*^9, 3.759748879314644*^9, {3.759748924263526*^9, 
   3.759748934472147*^9}, {3.759749029015292*^9, 3.759749036815515*^9}, {
   3.759749191941719*^9, 3.759749208619192*^9}, {3.759749246022029*^9, 
   3.7597492619199057`*^9}, 3.759749341498777*^9, 3.759749394409042*^9, 
   3.7597520554494247`*^9, {3.759763874319339*^9, 3.759763890200618*^9}},
 CellLabel->
  "Out[320]=",ExpressionUUID->"1da48077-b86a-41cc-a5bf-f6493be53303"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/eric/Dropbox/0-paper/mass_ana_QED3GN.pdf\>\"", ",", " ", 
   "graph2"}], "]"}]], "Input",
 CellChangeTimes->{{3.7597490178089867`*^9, 3.759749030955007*^9}},
 CellLabel->
  "In[321]:=",ExpressionUUID->"a7f28327-f98a-495c-8797-b0058afb969b"],

Cell[BoxData["\<\"/home/eric/Dropbox/0-paper/mass_ana_QED3GN.pdf\"\>"], \
"Output",
 CellChangeTimes->{{3.759749021468446*^9, 3.75974903925175*^9}, 
   3.759749397974806*^9, 3.759752059230365*^9, 3.7597638922337523`*^9},
 CellLabel->
  "Out[321]=",ExpressionUUID->"cb3d571a-7428-4131-b039-079cc18ebf19"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.75370468557489*^9, 
  3.753704691498437*^9}},ExpressionUUID->"9b73507a-c7ff-4d99-98af-\
64451f7eee55"],

Cell[BoxData[{
 RowBox[{"lmax", "=", 
  RowBox[{
   RowBox[{"Round", "[", 
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"tab", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", ";;"}], "]"}], "]"}], "]"}], "/", "2"}], "]"}], "+",
    "1"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plt1", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", "mint", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "0", ",", "5"}], "}"}], ",", " ", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontSize", "\[Rule]", "fs"}], ",", 
        RowBox[{"FontFamily", "\[Rule]", "font"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
          InterpretationBox[
           ButtonBox[
            TooltipBox[
             GraphicsBox[{
               {GrayLevel[0], RectangleBox[{0, 0}]}, 
               {GrayLevel[0], RectangleBox[{1, -1}]}, 
               {RGBColor[0.368417, 0.506779, 0.709798], 
                RectangleBox[{0, -1}, {2, 1}]}},
              AspectRatio->1,
              DefaultBaseStyle->"ColorSwatchGraphics",
              Frame->True,
              
              FrameStyle->RGBColor[
               0.24561133333333335`, 0.3378526666666667, 0.4731986666666667],
              FrameTicks->None,
              
              ImageSize->
               Dynamic[{
                Automatic, 
                 1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                  Magnification])}],
              PlotRangePadding->None],
             StyleBox[
              RowBox[{"RGBColor", "[", 
                RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}], 
                "]"}], NumberMarks -> False]],
            Appearance->None,
            BaseStyle->{},
            BaselinePosition->Baseline,
            ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
              If[
               Not[
                AbsoluteCurrentValue["Deployed"]], 
               SelectionMove[Typeset`box$, All, Expression]; 
               FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
               FrontEnd`Private`$ColorSelectorInitialColor = 
                RGBColor[0.368417, 0.506779, 0.709798]; 
               FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
               MathLink`CallFrontEnd[
                 FrontEnd`AttachCell[Typeset`box$, 
                  FrontEndResource["RGBColorValueSelector"], {
                  0, {Left, Bottom}}, {Left, Top}, 
                  "ClosingActions" -> {
                   "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
            DefaultBaseStyle->{},
            Evaluator->Automatic,
            Method->"Preemptive"],
           RGBColor[0.368417, 0.506779, 0.709798],
           Editable->False,
           Selectable->False]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
          InterpretationBox[
           ButtonBox[
            TooltipBox[
             GraphicsBox[{
               {GrayLevel[0], RectangleBox[{0, 0}]}, 
               {GrayLevel[0], RectangleBox[{1, -1}]}, 
               {RGBColor[0.922526, 0.385626, 0.209179], 
                RectangleBox[{0, -1}, {2, 1}]}},
              AspectRatio->1,
              DefaultBaseStyle->"ColorSwatchGraphics",
              Frame->True,
              
              FrameStyle->RGBColor[
               0.6150173333333333, 0.25708400000000003`, 0.13945266666666667`],
              FrameTicks->None,
              
              ImageSize->
               Dynamic[{
                Automatic, 
                 1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                  Magnification])}],
              PlotRangePadding->None],
             StyleBox[
              RowBox[{"RGBColor", "[", 
                RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}], 
                "]"}], NumberMarks -> False]],
            Appearance->None,
            BaseStyle->{},
            BaselinePosition->Baseline,
            ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
              If[
               Not[
                AbsoluteCurrentValue["Deployed"]], 
               SelectionMove[Typeset`box$, All, Expression]; 
               FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
               FrontEnd`Private`$ColorSelectorInitialColor = 
                RGBColor[0.922526, 0.385626, 0.209179]; 
               FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
               MathLink`CallFrontEnd[
                 FrontEnd`AttachCell[Typeset`box$, 
                  FrontEndResource["RGBColorValueSelector"], {
                  0, {Left, Bottom}}, {Left, Top}, 
                  "ClosingActions" -> {
                   "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
            DefaultBaseStyle->{},
            Evaluator->Automatic,
            Method->"Preemptive"],
           RGBColor[0.922526, 0.385626, 0.209179],
           Editable->False,
           Selectable->False]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "500"}], ",", "\[IndentingNewLine]", " ", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ti1", ",", "ti2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"ti3", ",", "ti4"}], "}"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Thickness", "[", "0.005", "]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"GridLines", "\[Rule]", "Automatic"}], ","}], "*)"}], 
     "\[IndentingNewLine]", " ", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "q", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(\(q\)\(\\\ \)\)]\) / \
(2 \!\(\*SubscriptBox[\(N\), \(f\)]\))\>\""}], "}"}]}], ",", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "font"}], ",", " ", 
        RowBox[{"FontSize", "\[Rule]", "fs"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"EdgeForm", "[", 
       RowBox[{"{", 
        RowBox[{"Black", ",", "Thick"}], "}"}], "]"}], ",", 
      RowBox[{"FaceForm", "[", 
       InterpretationBox[
        ButtonBox[
         TooltipBox[
          GraphicsBox[{
            {GrayLevel[0], RectangleBox[{0, 0}]}, 
            {GrayLevel[0], RectangleBox[{1, -1}]}, 
            {RGBColor[0.922526, 0.385626, 0.209179], 
             RectangleBox[{0, -1}, {2, 1}]}},
           AspectRatio->1,
           DefaultBaseStyle->"ColorSwatchGraphics",
           Frame->True,
           
           FrameStyle->RGBColor[
            0.6150173333333333, 0.25708400000000003`, 0.13945266666666667`],
           FrameTicks->None,
           
           ImageSize->
            Dynamic[{
             Automatic, 
              1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
               Magnification])}],
           PlotRangePadding->None],
          StyleBox[
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}], "]"}],
            NumberMarks -> False]],
         Appearance->None,
         BaseStyle->{},
         BaselinePosition->Baseline,
         ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
           If[
            Not[
             AbsoluteCurrentValue["Deployed"]], 
            SelectionMove[Typeset`box$, All, Expression]; 
            FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
            FrontEnd`Private`$ColorSelectorInitialColor = 
             RGBColor[0.922526, 0.385626, 0.209179]; 
            FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
            MathLink`CallFrontEnd[
              FrontEnd`AttachCell[Typeset`box$, 
               FrontEndResource["RGBColorValueSelector"], {
               0, {Left, Bottom}}, {Left, Top}, 
               "ClosingActions" -> {
                "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
         DefaultBaseStyle->{},
         Evaluator->Automatic,
         Method->"Preemptive"],
        RGBColor[0.922526, 0.385626, 0.209179],
        Editable->False,
        Selectable->False], "]"}], ",", 
      RowBox[{"Disk", "[", "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"EdgeForm", "[", 
       RowBox[{"{", 
        RowBox[{"Black", ",", "Thick"}], "}"}], "]"}], ",", 
      RowBox[{"FaceForm", "[", 
       InterpretationBox[
        ButtonBox[
         TooltipBox[
          GraphicsBox[{
            {GrayLevel[0], RectangleBox[{0, 0}]}, 
            {GrayLevel[0], RectangleBox[{1, -1}]}, 
            {RGBColor[0.368417, 0.506779, 0.709798], 
             RectangleBox[{0, -1}, {2, 1}]}},
           AspectRatio->1,
           DefaultBaseStyle->"ColorSwatchGraphics",
           Frame->True,
           
           FrameStyle->RGBColor[
            0.24561133333333335`, 0.3378526666666667, 0.4731986666666667],
           FrameTicks->None,
           
           ImageSize->
            Dynamic[{
             Automatic, 
              1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
               Magnification])}],
           PlotRangePadding->None],
          StyleBox[
           RowBox[{"RGBColor", "[", 
             RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}], "]"}],
            NumberMarks -> False]],
         Appearance->None,
         BaseStyle->{},
         BaselinePosition->Baseline,
         ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
           If[
            Not[
             AbsoluteCurrentValue["Deployed"]], 
            SelectionMove[Typeset`box$, All, Expression]; 
            FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
            FrontEnd`Private`$ColorSelectorInitialColor = 
             RGBColor[0.368417, 0.506779, 0.709798]; 
            FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
            MathLink`CallFrontEnd[
              FrontEnd`AttachCell[Typeset`box$, 
               FrontEndResource["RGBColorValueSelector"], {
               0, {Left, Bottom}}, {Left, Top}, 
               "ClosingActions" -> {
                "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
         DefaultBaseStyle->{},
         Evaluator->Automatic,
         Method->"Preemptive"],
        RGBColor[0.368417, 0.506779, 0.709798],
        Editable->False,
        Selectable->False], "]"}], ",", 
      RowBox[{"Rectangle", "[", "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plt2", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"tab", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"1", ";;", "lmax"}]}], "]"}], "]"}], ",", 
          RowBox[{"tab", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", 
             RowBox[{"1", ";;", "lmax"}]}], "]"}], "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"tab2", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"1", ";;", "lmax"}]}], "]"}], "]"}], ",", 
          RowBox[{"tab2", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", 
             RowBox[{"1", ";;", "lmax"}]}], "]"}], "]"}]}], "}"}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"p2", ",", ".05"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"p", ",", ".055"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "font"}], ",", " ", 
        RowBox[{"FontSize", "\[Rule]", "fs"}]}], "]"}]}], ",", " ", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(QED\), \(3\)]\)\>\"", ",", " ", 
          "\"\<\!\(\*SubscriptBox[\(QED\), \(3\)]\)-cHGN\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.77", ",", "0.15"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"{", "ff", "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ticks", "=", 
   RowBox[{
    RowBox[{"Charting`FindTicks", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "@@", 
    RowBox[{
     RowBox[{"PlotRange", "[", "plt1", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"newticks", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Pi", ",", "Pi"}], "}"}], ",", "None"}], "}"}], ",", " ", 
      "None"}], "}"}], "~", "Join", "~", "ticks"}]}], ";"}], "\n", 
 RowBox[{"graph", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"plt1", ",", "plt2"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.759748403778397*^9, 
  3.759748407478204*^9}},ExpressionUUID->"6ada4aee-481e-43ca-8949-\
0e47f798a267"]
},
WindowSize->{1920, 1024},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 26461, 655, 1059, "Input",ExpressionUUID->"638ca3a1-1e34-47ce-b91f-ee227db17399"],
Cell[27044, 679, 2524, 41, 35, "Output",ExpressionUUID->"e59c67f5-fe73-4e51-b493-dda418084475"],
Cell[29571, 722, 3284, 63, 35, "Output",ExpressionUUID->"693a77a7-6a1d-42ee-a64f-322ddabdf1be"],
Cell[32858, 787, 28580, 735, 35, "Output",ExpressionUUID->"a924a1dd-4fbe-4f0a-8903-85a57fdfda2b"],
Cell[61441, 1524, 2171, 31, 35, "Output",ExpressionUUID->"0613416f-d891-4679-80b2-690db65b2302"],
Cell[63615, 1557, 67056, 1477, 370, "Output",ExpressionUUID->"d4e21006-e713-40b1-98bb-797eab05bae7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130708, 3039, 500, 10, 31, "Input",ExpressionUUID->"a9fba806-6b50-4dc5-83a2-fe41cfa6e65c"],
Cell[131211, 3051, 890, 13, 35, "Output",ExpressionUUID->"9f68fa22-ad5b-4438-a1fc-144d12fe9aff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132138, 3069, 13470, 362, 470, "Input",ExpressionUUID->"e082ba7b-b11f-473c-8295-2bdc2633d810"],
Cell[145611, 3433, 10442, 222, 359, "Output",ExpressionUUID->"1da48077-b86a-41cc-a5bf-f6493be53303"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156090, 3660, 303, 7, 31, "Input",ExpressionUUID->"a7f28327-f98a-495c-8797-b0058afb969b"],
Cell[156396, 3669, 303, 5, 35, "Output",ExpressionUUID->"cb3d571a-7428-4131-b039-079cc18ebf19"]
}, Open  ]],
Cell[156714, 3677, 151, 3, 31, "Input",ExpressionUUID->"9b73507a-c7ff-4d99-98af-64451f7eee55"],
Cell[156868, 3682, 13861, 364, 355, "Input",ExpressionUUID->"6ada4aee-481e-43ca-8949-0e47f798a267"]
}
]
*)


